Two-Loop QCD Correction to massive spin-2 resonance $\rightarrow$ 3 gluons

We present the ${\cal O}(\alpha_s^3)$ virtual QCD corrections to the process $h \rightarrow g+g+g$ due to interference of born and two-loop amplitudes, where $h$ is a massive spin-2 particle and $g$ is the gluon. We assume that the SM fields couple to $h$ through the SM energy momentum tensor. Our result constitutes one of the ingredients to full NNLO QCD contribution to production of a massive spin-2 particle along with a jet in the scattering process at the LHC. In particular, this massive spin-2 could be a KK mode of a ADD graviton in large extra dimensional model or a RS KK mode in warped extra dimensional model or a generic massive spin-2. In addition, it provides an opportunity to study the ultraviolet and infrared structures of QCD amplitudes involving tensorial coupling resulting from energy momentum operator. Using dimensional regularization, we find that infrared poles of this amplitude are in agreement with the proposal by Catani confirming the factorization property of QCD amplitudes with tensorial insertion.

==> anc/A6Canf <==
(*Authors: T. Ahmed, M. Mahakhud, P. Mathews, N. Rana & V. Ravindran *)
(* supplementary files for spin-2 -> g g g *)

(* This is a mathematica output containing the coefficient of C_A n_f
 of the A6 part ( A^{(2)}_{6;C_A n_f} )  *)


(s^2*t^2*(s + t)^3*u^2*(s + u)^3*(t + u)^3*(1636*s^10*(t + u)^3 + 
   4*t^3*u^3*(t + u)^3*(409*t^4 + 704*t^3*u + 1053*t^2*u^2 + 704*t*u^3 + 
     409*u^4) + 4*s^9*(1931*t^4 + 7472*t^3*u + 12012*t^2*u^2 + 7472*t*u^3 + 
     1931*u^4) + 3*s^8*(5856*t^5 + 25280*t^4*u + 52587*t^3*u^2 + 
     52587*t^2*u^3 + 25280*t*u^4 + 5856*u^5) + 4*s*t^2*u^2*(t + u)^2*
    (1227*t^6 + 5018*t^5*u + 7697*t^4*u^2 + 8721*t^3*u^3 + 7697*t^2*u^4 + 
     5018*t*u^5 + 1227*u^6) + 3*s^7*(8512*t^6 + 38844*t^5*u + 89613*t^4*u^2 + 
     122282*t^3*u^3 + 89613*t^2*u^4 + 38844*t*u^5 + 8512*u^6) + 
   s^6*(25536*t^7 + 131344*t^6*u + 316797*t^5*u^2 + 515506*t^4*u^3 + 
     515506*t^3*u^4 + 316797*t^2*u^5 + 131344*t*u^6 + 25536*u^7) + 
   3*s^5*(5856*t^8 + 38844*t^7*u + 105599*t^6*u^2 + 186686*t^5*u^3 + 
     231870*t^4*u^4 + 186686*t^3*u^5 + 105599*t^2*u^6 + 38844*t*u^7 + 
     5856*u^8) + 3*s^2*t*u*(1636*t^9 + 16016*t^8*u + 52587*t^7*u^2 + 
     89613*t^6*u^3 + 105599*t^5*u^4 + 105599*t^4*u^5 + 89613*t^3*u^6 + 
     52587*t^2*u^7 + 16016*t*u^8 + 1636*u^9) + 
   s^4*(7724*t^9 + 75840*t^8*u + 268839*t^7*u^2 + 515506*t^6*u^3 + 
     695610*t^5*u^4 + 695610*t^4*u^5 + 515506*t^3*u^6 + 268839*t^2*u^7 + 
     75840*t*u^8 + 7724*u^9) + s^3*(1636*t^10 + 29888*t^9*u + 
     157761*t^8*u^2 + 366846*t^7*u^3 + 515506*t^6*u^4 + 560058*t^5*u^5 + 
     515506*t^4*u^6 + 366846*t^3*u^7 + 157761*t^2*u^8 + 29888*t*u^9 + 
     1636*u^10)) - (s*t*(s + t)^2*u^2*(s + u)^2*(t + u)^2*
   (758*s^13*t*(t + u)^4 + 864*t^6*u^6*(t + u)^4*(t^2 + t*u + u^2) + 
    2*s*t^5*u^4*(t + u)^4*(379*t^4 + 2447*t^3*u + 5433*t^2*u^2 + 5093*t*u^3 + 
      1927*u^4) + 6*s^12*(719*t^6 + 3639*t^5*u + 6283*t^4*u^2 + 
      8520*t^3*u^3 + 4054*t^2*u^4 + 1321*t*u^5 + 144*u^6) + 
    s^11*(11482*t^7 + 70130*t^6*u + 140837*t^5*u^2 + 239891*t^4*u^3 + 
      228299*t^3*u^4 + 101267*t^2*u^5 + 34990*t*u^6 + 4320*u^7) + 
    s^2*t^4*u^3*(t + u)^2*(3032*t^7 + 18260*t^6*u + 61715*t^5*u^2 + 
      132946*t^4*u^3 + 186586*t^3*u^4 + 135284*t^2*u^5 + 52667*t*u^6 + 
      7934*u^7) + 2*s^10*(9615*t^8 + 67139*t^7*u + 159280*t^6*u^2 + 
      286661*t^5*u^3 + 417035*t^4*u^4 + 303817*t^3*u^5 + 137318*t^2*u^6 + 
      43023*t*u^7 + 4752*u^8) + s^9*(22608*t^9 + 177734*t^8*u + 
      491105*t^7*u^2 + 847901*t^6*u^3 + 1565830*t^5*u^4 + 1830572*t^4*u^5 + 
      1172825*t^3*u^6 + 514193*t^2*u^7 + 130128*t*u^8 + 12096*u^9) + 
    2*s^8*(9615*t^10 + 88867*t^9*u + 280232*t^8*u^2 + 462029*t^7*u^3 + 
      893250*t^6*u^4 + 1572258*t^5*u^5 + 1493330*t^4*u^6 + 857321*t^3*u^7 + 
      320701*t^2*u^8 + 62445*t*u^9 + 4752*u^10) + 
    s^3*t^3*u^2*(4548*t^10 + 51120*t^9*u + 228299*t^8*u^2 + 607634*t^7*u^3 + 
      1172825*t^6*u^4 + 1714642*t^5*u^5 + 1721540*t^4*u^6 + 1102529*t^3*u^7 + 
      434636*t^2*u^8 + 93651*t*u^9 + 7728*u^10) + 
    s^7*(11482*t^11 + 134278*t^10*u + 491105*t^9*u^2 + 924058*t^8*u^3 + 
      1697854*t^7*u^4 + 3679093*t^6*u^5 + 4833013*t^5*u^6 + 3578158*t^4*u^7 + 
      1721540*t^3*u^8 + 509821*t^2*u^9 + 74734*t*u^10 + 4320*u^11) + 
    s^4*t^2*u*(3032*t^11 + 37698*t^10*u + 239891*t^9*u^2 + 834070*t^8*u^3 + 
      1830572*t^7*u^4 + 2986660*t^6*u^5 + 3578158*t^5*u^6 + 2847026*t^4*u^7 + 
      1475752*t^3*u^8 + 493988*t^2*u^9 + 93651*t*u^10 + 7934*u^11) + 
    s^6*(4314*t^12 + 70130*t^11*u + 318560*t^10*u^2 + 847901*t^9*u^3 + 
      1786500*t^8*u^4 + 3679093*t^7*u^5 + 5548696*t^6*u^6 + 4974537*t^5*u^7 + 
      2847026*t^4*u^8 + 1102529*t^3*u^9 + 248552*t^2*u^10 + 25602*t*u^11 + 
      864*u^12) + s^5*t*(758*t^12 + 21834*t^11*u + 140837*t^10*u^2 + 
      573322*t^9*u^3 + 1565830*t^8*u^4 + 3144516*t^7*u^5 + 4833013*t^6*u^6 + 
      4974537*t^5*u^7 + 3279568*t^4*u^8 + 1475752*t^3*u^9 + 434636*t^2*u^10 + 
      68535*t*u^11 + 3854*u^12))*H[0, y])/2 - 
 (s*t^2*(s + t)^2*u*(s + u)^2*(t + u)^2*(758*s^13*u*(t + u)^4 + 
    864*t^6*u^6*(t + u)^4*(t^2 + t*u + u^2) + 2*s*t^4*u^5*(t + u)^4*
     (1927*t^4 + 5093*t^3*u + 5433*t^2*u^2 + 2447*t*u^3 + 379*u^4) + 
    6*s^12*(144*t^6 + 1321*t^5*u + 4054*t^4*u^2 + 8520*t^3*u^3 + 
      6283*t^2*u^4 + 3639*t*u^5 + 719*u^6) + s^2*t^3*u^4*(t + u)^2*
     (7934*t^7 + 52667*t^6*u + 135284*t^5*u^2 + 186586*t^4*u^3 + 
      132946*t^3*u^4 + 61715*t^2*u^5 + 18260*t*u^6 + 3032*u^7) + 
    s^11*(4320*t^7 + 34990*t^6*u + 101267*t^5*u^2 + 228299*t^4*u^3 + 
      239891*t^3*u^4 + 140837*t^2*u^5 + 70130*t*u^6 + 11482*u^7) + 
    2*s^10*(4752*t^8 + 43023*t^7*u + 137318*t^6*u^2 + 303817*t^5*u^3 + 
      417035*t^4*u^4 + 286661*t^3*u^5 + 159280*t^2*u^6 + 67139*t*u^7 + 
      9615*u^8) + s^9*(12096*t^9 + 130128*t^8*u + 514193*t^7*u^2 + 
      1172825*t^6*u^3 + 1830572*t^5*u^4 + 1565830*t^4*u^5 + 847901*t^3*u^6 + 
      491105*t^2*u^7 + 177734*t*u^8 + 22608*u^9) + 
    s^3*t^2*u^3*(7728*t^10 + 93651*t^9*u + 434636*t^8*u^2 + 1102529*t^7*u^3 + 
      1721540*t^6*u^4 + 1714642*t^5*u^5 + 1172825*t^4*u^6 + 607634*t^3*u^7 + 
      228299*t^2*u^8 + 51120*t*u^9 + 4548*u^10) + 
    2*s^8*(4752*t^10 + 62445*t^9*u + 320701*t^8*u^2 + 857321*t^7*u^3 + 
      1493330*t^6*u^4 + 1572258*t^5*u^5 + 893250*t^4*u^6 + 462029*t^3*u^7 + 
      280232*t^2*u^8 + 88867*t*u^9 + 9615*u^10) + 
    s^4*t*u^2*(7934*t^11 + 93651*t^10*u + 493988*t^9*u^2 + 1475752*t^8*u^3 + 
      2847026*t^7*u^4 + 3578158*t^6*u^5 + 2986660*t^5*u^6 + 1830572*t^4*u^7 + 
      834070*t^3*u^8 + 239891*t^2*u^9 + 37698*t*u^10 + 3032*u^11) + 
    s^7*(4320*t^11 + 74734*t^10*u + 509821*t^9*u^2 + 1721540*t^8*u^3 + 
      3578158*t^7*u^4 + 4833013*t^6*u^5 + 3679093*t^5*u^6 + 1697854*t^4*u^7 + 
      924058*t^3*u^8 + 491105*t^2*u^9 + 134278*t*u^10 + 11482*u^11) + 
    s^5*u*(3854*t^12 + 68535*t^11*u + 434636*t^10*u^2 + 1475752*t^9*u^3 + 
      3279568*t^8*u^4 + 4974537*t^7*u^5 + 4833013*t^6*u^6 + 3144516*t^5*u^7 + 
      1565830*t^4*u^8 + 573322*t^3*u^9 + 140837*t^2*u^10 + 21834*t*u^11 + 
      758*u^12) + s^6*(864*t^12 + 25602*t^11*u + 248552*t^10*u^2 + 
      1102529*t^9*u^3 + 2847026*t^8*u^4 + 4974537*t^7*u^5 + 5548696*t^6*u^6 + 
      3679093*t^5*u^7 + 1786500*t^4*u^8 + 847901*t^3*u^9 + 318560*t^2*u^10 + 
      70130*t*u^11 + 4314*u^12))*H[0, z])/2 - 
 (3*t^2*(s + t)^2*u^2*(s + u)^2*(t + u)*(148*s^14*(t + u)^5 + 
    288*t^6*u^6*(t + u)^5*(t^2 + t*u + u^2) + 144*s*t^5*u^5*(t + u)^6*
     (8*t^2 + 13*t*u + 8*u^2) + 12*s^13*(73*t^6 + 396*t^5*u + 1218*t^4*u^2 + 
      1030*t^3*u^3 + 1218*t^2*u^4 + 396*t*u^5 + 73*u^6) + 
    s^2*t^4*u^4*(t + u)^3*(1602*t^6 + 12851*t^5*u + 35860*t^4*u^2 + 
      48766*t^3*u^3 + 35860*t^2*u^4 + 12851*t*u^5 + 1602*u^6) + 
    2*s^12*(1222*t^7 + 6693*t^6*u + 26965*t^5*u^2 + 29080*t^4*u^3 + 
      29080*t^3*u^4 + 26965*t^2*u^5 + 6693*t*u^6 + 1222*u^7) + 
    s^3*t^3*u^3*(t + u)^2*(888*t^8 + 15771*t^7*u + 77291*t^6*u^2 + 
      184088*t^5*u^3 + 234848*t^4*u^4 + 184088*t^3*u^5 + 77291*t^2*u^6 + 
      15771*t*u^7 + 888*u^8) + s^11*(4260*t^8 + 23186*t^7*u + 
      106323*t^6*u^2 + 166202*t^5*u^3 + 121130*t^4*u^4 + 166202*t^3*u^5 + 
      106323*t^2*u^6 + 23186*t*u^7 + 4260*u^8) + 
    2*s^10*(2544*t^9 + 14427*t^8*u + 64815*t^7*u^2 + 146389*t^6*u^3 + 
      103809*t^5*u^4 + 103809*t^4*u^5 + 146389*t^3*u^6 + 64815*t^2*u^7 + 
      14427*t*u^8 + 2544*u^9) + s^9*(4260*t^10 + 27168*t^9*u + 
      107835*t^8*u^2 + 329094*t^7*u^3 + 343577*t^6*u^4 + 144100*t^5*u^5 + 
      343577*t^4*u^6 + 329094*t^3*u^7 + 107835*t^2*u^8 + 27168*t*u^9 + 
      4260*u^10) + s^4*t^2*u^2*(330*t^11 + 10141*t^10*u + 86567*t^9*u^2 + 
      370396*t^8*u^3 + 897498*t^7*u^4 + 1341516*t^6*u^5 + 1341516*t^5*u^6 + 
      897498*t^4*u^7 + 370396*t^3*u^8 + 86567*t^2*u^9 + 10141*t*u^10 + 
      330*u^11) + 2*s^8*(1222*t^11 + 9347*t^10*u + 34744*t^9*u^2 + 
      127874*t^8*u^3 + 234658*t^7*u^4 + 130427*t^6*u^5 + 130427*t^5*u^6 + 
      234658*t^4*u^7 + 127874*t^3*u^8 + 34744*t^2*u^9 + 9347*t*u^10 + 
      1222*u^11) + s^5*t*u*(172*t^12 + 4281*t^11*u + 42865*t^10*u^2 + 
      235010*t^9*u^3 + 738610*t^8*u^4 + 1324489*t^7*u^5 + 1555146*t^6*u^6 + 
      1324489*t^5*u^7 + 738610*t^4*u^8 + 235010*t^3*u^9 + 42865*t^2*u^10 + 
      4281*t*u^11 + 172*u^12) + 3*s^7*(292*t^12 + 2838*t^11*u + 
      13035*t^10*u^2 + 54777*t^9*u^3 + 164488*t^8*u^4 + 213161*t^7*u^5 + 
      173762*t^6*u^6 + 213161*t^5*u^7 + 164488*t^4*u^8 + 54777*t^3*u^9 + 
      13035*t^2*u^10 + 2838*t*u^11 + 292*u^12) + 
    s^6*(148*t^13 + 2118*t^12*u + 17302*t^11*u^2 + 97433*t^10*u^3 + 
      401497*t^9*u^4 + 893573*t^8*u^5 + 1115129*t^7*u^6 + 1115129*t^6*u^7 + 
      893573*t^5*u^8 + 401497*t^4*u^9 + 97433*t^3*u^10 + 17302*t^2*u^11 + 
      2118*t*u^12 + 148*u^13))*H[0, y]*H[0, z])/2 + 
 (s^2*t*(s + t)^2*u*(s + u)^2*(t + u)^2*
   (2*t^5*u^5*(t + u)^4*(379*t^4 + 641*t^3*u + 903*t^2*u^2 + 641*t*u^3 + 
      379*u^4) + s^12*(864*t^6 + 3854*t^5*u + 7934*t^4*u^2 + 7728*t^3*u^3 + 
      7934*t^2*u^4 + 3854*t*u^5 + 864*u^6) + 2*s*t^4*u^4*(t + u)^3*
     (1516*t^6 + 6369*t^5*u + 11410*t^4*u^2 + 12286*t^3*u^3 + 11410*t^2*u^4 + 
      6369*t*u^5 + 1516*u^6) + 3*s^11*(1440*t^7 + 8534*t^6*u + 
      22845*t^5*u^2 + 31217*t^4*u^3 + 31217*t^3*u^4 + 22845*t^2*u^5 + 
      8534*t*u^6 + 1440*u^7) + s^2*t^3*u^3*(t + u)^2*
     (4548*t^8 + 28602*t^7*u + 79085*t^6*u^2 + 131788*t^5*u^3 + 
      148444*t^4*u^4 + 131788*t^3*u^5 + 79085*t^2*u^6 + 28602*t*u^7 + 
      4548*u^8) + s^10*(9504*t^8 + 74734*t^7*u + 248552*t^6*u^2 + 
      434636*t^5*u^3 + 493988*t^4*u^4 + 434636*t^3*u^5 + 248552*t^2*u^6 + 
      74734*t*u^7 + 9504*u^8) + s^9*(12096*t^9 + 124890*t^8*u + 
      509821*t^7*u^2 + 1102529*t^6*u^3 + 1475752*t^5*u^4 + 1475752*t^4*u^5 + 
      1102529*t^3*u^6 + 509821*t^2*u^7 + 124890*t*u^8 + 12096*u^9) + 
    2*s^8*(4752*t^10 + 65064*t^9*u + 320701*t^8*u^2 + 860770*t^7*u^3 + 
      1423513*t^6*u^4 + 1639784*t^5*u^5 + 1423513*t^4*u^6 + 860770*t^3*u^7 + 
      320701*t^2*u^8 + 65064*t*u^9 + 4752*u^10) + 
    s^3*t^2*u^2*(3032*t^11 + 51120*t^10*u + 239891*t^9*u^2 + 573322*t^8*u^3 + 
      847901*t^7*u^4 + 924058*t^6*u^5 + 924058*t^5*u^6 + 847901*t^4*u^7 + 
      573322*t^3*u^8 + 239891*t^2*u^9 + 51120*t*u^10 + 3032*u^11) + 
    s^7*(4320*t^11 + 86046*t^10*u + 514193*t^9*u^2 + 1714642*t^8*u^3 + 
      3578158*t^7*u^4 + 4974537*t^6*u^5 + 4974537*t^5*u^6 + 3578158*t^4*u^7 + 
      1714642*t^3*u^8 + 514193*t^2*u^9 + 86046*t*u^10 + 4320*u^11) + 
    s^5*t*u*(7926*t^11 + 101267*t^10*u + 607634*t^9*u^2 + 1830572*t^8*u^3 + 
      3144516*t^7*u^4 + 3679093*t^6*u^5 + 3679093*t^5*u^6 + 3144516*t^4*u^7 + 
      1830572*t^3*u^8 + 607634*t^2*u^9 + 101267*t*u^10 + 7926*u^11) + 
    s^4*t*u*(758*t^12 + 24324*t^11*u + 228299*t^10*u^2 + 834070*t^9*u^3 + 
      1565830*t^8*u^4 + 1786500*t^7*u^5 + 1697854*t^6*u^6 + 1786500*t^5*u^7 + 
      1565830*t^4*u^8 + 834070*t^3*u^9 + 228299*t^2*u^10 + 24324*t*u^11 + 
      758*u^12) + s^6*(864*t^12 + 34990*t^11*u + 274636*t^10*u^2 + 
      1172825*t^9*u^3 + 2986660*t^8*u^4 + 4833013*t^7*u^5 + 5548696*t^6*u^6 + 
      4833013*t^5*u^7 + 2986660*t^4*u^8 + 1172825*t^3*u^9 + 274636*t^2*u^10 + 
      34990*t*u^11 + 864*u^12))*H[1, z])/2 + 
 (3*s^2*(s + t)^2*u^2*(t + u)^2*
   (4*t^6*u^6*(t + u)^4*(37*t^4 + 71*t^3*u + 105*t^2*u^2 + 71*t*u^3 + 
      37*u^4) + 2*s*t^5*u^5*(t + u)^3*(444*t^6 + 1482*t^5*u + 2137*t^4*u^2 + 
      2422*t^3*u^3 + 1812*t^2*u^4 + 875*t*u^5 + 86*u^6) + 
    2*s^14*(74*t^6 + 86*t^5*u + 165*t^4*u^2 + 444*t^3*u^3 + 801*t^2*u^4 + 
      576*t*u^5 + 144*u^6) + s^13*(876*t^7 + 2266*t^6*u + 4453*t^5*u^2 + 
      10471*t^4*u^3 + 18435*t^3*u^4 + 19259*t^2*u^5 + 9936*t*u^6 + 
      2016*u^7) + s^2*t^4*u^4*(t + u)^2*(2220*t^8 + 14928*t^7*u + 
      35240*t^6*u^2 + 44101*t^5*u^3 + 35042*t^4*u^4 + 20818*t^3*u^5 + 
      11504*t^2*u^6 + 3793*t*u^7 + 330*u^8) + 
    2*s^12*(1222*t^8 + 4695*t^7*u + 9710*t^6*u^2 + 23573*t^5*u^3 + 
      48354*t^4*u^4 + 63634*t^3*u^5 + 48438*t^2*u^6 + 19224*t*u^7 + 
      3168*u^8) + s^11*(4260*t^9 + 21138*t^8*u + 47619*t^7*u^2 + 
      114735*t^6*u^3 + 277875*t^5*u^4 + 456963*t^4*u^5 + 464162*t^3*u^6 + 
      275720*t^2*u^7 + 87696*t*u^8 + 11808*u^9) + 
    2*s^10*(2544*t^10 + 15714*t^9*u + 44091*t^8*u^2 + 101718*t^7*u^3 + 
      249465*t^6*u^4 + 486810*t^5*u^5 + 633947*t^4*u^6 + 517378*t^3*u^7 + 
      249545*t^2*u^8 + 65016*t*u^9 + 7200*u^10) + 
    s^3*t^3*u^3*(2960*t^11 + 26976*t^10*u + 112090*t^9*u^2 + 272525*t^8*u^3 + 
      422408*t^7*u^4 + 436929*t^6*u^5 + 325236*t^5*u^6 + 203436*t^4*u^7 + 
      114735*t^3*u^8 + 47146*t^2*u^9 + 10471*t*u^10 + 888*u^11) + 
    s^9*(4260*t^11 + 33942*t^10*u + 135003*t^9*u^2 + 325236*t^8*u^3 + 
      657795*t^7*u^4 + 1295070*t^6*u^5 + 2063099*t^5*u^6 + 2239014*t^4*u^7 + 
      1518187*t^3*u^8 + 605178*t^2*u^9 + 130032*t*u^10 + 11808*u^11) + 
    s^4*t^2*u^2*(2220*t^12 + 26976*t^11*u + 116320*t^10*u^2 + 
      287332*t^9*u^3 + 500396*t^8*u^4 + 672671*t^7*u^5 + 725064*t^6*u^6 + 
      657795*t^5*u^7 + 498930*t^4*u^8 + 277875*t^3*u^9 + 96708*t^2*u^10 + 
      18435*t*u^11 + 1602*u^12) + s^8*(2444*t^12 + 27446*t^11*u + 
      158484*t^10*u^2 + 436929*t^9*u^3 + 725064*t^8*u^4 + 1132947*t^7*u^5 + 
      2008702*t^6*u^6 + 2879635*t^5*u^7 + 2683032*t^4*u^8 + 1518187*t^3*u^9 + 
      499090*t^2*u^10 + 87696*t*u^11 + 6336*u^12) + 
    s^5*t*u*(888*t^13 + 19368*t^12*u + 112090*t^11*u^2 + 287332*t^10*u^3 + 
      415236*t^9*u^4 + 487677*t^8*u^5 + 730170*t^7*u^6 + 1132947*t^6*u^7 + 
      1295070*t^5*u^8 + 973620*t^4*u^9 + 456963*t^3*u^10 + 127268*t^2*u^11 + 
      19259*t*u^12 + 1152*u^13) + s^7*(876*t^13 + 15830*t^12*u + 
      129509*t^11*u^2 + 422408*t^10*u^3 + 672671*t^9*u^4 + 730170*t^8*u^5 + 
      1160769*t^7*u^6 + 2230258*t^6*u^7 + 2879635*t^5*u^8 + 2239014*t^4*u^9 + 
      1034756*t^3*u^10 + 275720*t^2*u^11 + 38448*t*u^12 + 2016*u^13) + 
    s^6*(148*t^14 + 5628*t^13*u + 67316*t^12*u^2 + 272525*t^11*u^3 + 
      500396*t^10*u^4 + 487677*t^9*u^5 + 521708*t^8*u^6 + 1160769*t^7*u^7 + 
      2008702*t^6*u^8 + 2063099*t^5*u^9 + 1267894*t^4*u^10 + 
      464162*t^3*u^11 + 96876*t^2*u^12 + 9936*t*u^13 + 288*u^14))*H[0, y]*
   H[1, z])/2 + (s^2*t*(s + t)^2*u*(s + u)^2*(t + u)^2*
   (2*t^5*u^5*(t + u)^4*(379*t^4 + 641*t^3*u + 903*t^2*u^2 + 641*t*u^3 + 
      379*u^4) + s^12*(864*t^6 + 3854*t^5*u + 7934*t^4*u^2 + 7728*t^3*u^3 + 
      7934*t^2*u^4 + 3854*t*u^5 + 864*u^6) + 2*s*t^4*u^4*(t + u)^3*
     (1516*t^6 + 6369*t^5*u + 11410*t^4*u^2 + 12286*t^3*u^3 + 11410*t^2*u^4 + 
      6369*t*u^5 + 1516*u^6) + 3*s^11*(1440*t^7 + 8534*t^6*u + 
      22845*t^5*u^2 + 31217*t^4*u^3 + 31217*t^3*u^4 + 22845*t^2*u^5 + 
      8534*t*u^6 + 1440*u^7) + s^2*t^3*u^3*(t + u)^2*
     (4548*t^8 + 28602*t^7*u + 79085*t^6*u^2 + 131788*t^5*u^3 + 
      148444*t^4*u^4 + 131788*t^3*u^5 + 79085*t^2*u^6 + 28602*t*u^7 + 
      4548*u^8) + s^10*(9504*t^8 + 74734*t^7*u + 248552*t^6*u^2 + 
      434636*t^5*u^3 + 493988*t^4*u^4 + 434636*t^3*u^5 + 248552*t^2*u^6 + 
      74734*t*u^7 + 9504*u^8) + s^9*(12096*t^9 + 124890*t^8*u + 
      509821*t^7*u^2 + 1102529*t^6*u^3 + 1475752*t^5*u^4 + 1475752*t^4*u^5 + 
      1102529*t^3*u^6 + 509821*t^2*u^7 + 124890*t*u^8 + 12096*u^9) + 
    2*s^8*(4752*t^10 + 65064*t^9*u + 320701*t^8*u^2 + 860770*t^7*u^3 + 
      1423513*t^6*u^4 + 1639784*t^5*u^5 + 1423513*t^4*u^6 + 860770*t^3*u^7 + 
      320701*t^2*u^8 + 65064*t*u^9 + 4752*u^10) + 
    s^3*t^2*u^2*(3032*t^11 + 51120*t^10*u + 239891*t^9*u^2 + 573322*t^8*u^3 + 
      847901*t^7*u^4 + 924058*t^6*u^5 + 924058*t^5*u^6 + 847901*t^4*u^7 + 
      573322*t^3*u^8 + 239891*t^2*u^9 + 51120*t*u^10 + 3032*u^11) + 
    s^7*(4320*t^11 + 86046*t^10*u + 514193*t^9*u^2 + 1714642*t^8*u^3 + 
      3578158*t^7*u^4 + 4974537*t^6*u^5 + 4974537*t^5*u^6 + 3578158*t^4*u^7 + 
      1714642*t^3*u^8 + 514193*t^2*u^9 + 86046*t*u^10 + 4320*u^11) + 
    s^5*t*u*(7926*t^11 + 101267*t^10*u + 607634*t^9*u^2 + 1830572*t^8*u^3 + 
      3144516*t^7*u^4 + 3679093*t^6*u^5 + 3679093*t^5*u^6 + 3144516*t^4*u^7 + 
      1830572*t^3*u^8 + 607634*t^2*u^9 + 101267*t*u^10 + 7926*u^11) + 
    s^4*t*u*(758*t^12 + 24324*t^11*u + 228299*t^10*u^2 + 834070*t^9*u^3 + 
      1565830*t^8*u^4 + 1786500*t^7*u^5 + 1697854*t^6*u^6 + 1786500*t^5*u^7 + 
      1565830*t^4*u^8 + 834070*t^3*u^9 + 228299*t^2*u^10 + 24324*t*u^11 + 
      758*u^12) + s^6*(864*t^12 + 34990*t^11*u + 274636*t^10*u^2 + 
      1172825*t^9*u^3 + 2986660*t^8*u^4 + 4833013*t^7*u^5 + 5548696*t^6*u^6 + 
      4833013*t^5*u^7 + 2986660*t^4*u^8 + 1172825*t^3*u^9 + 274636*t^2*u^10 + 
      34990*t*u^11 + 864*u^12))*H[2, y])/2 + 
 (3*s^2*t^2*(s + u)^2*(t + u)^2*
   (4*t^6*u^6*(t + u)^4*(37*t^4 + 71*t^3*u + 105*t^2*u^2 + 71*t*u^3 + 
      37*u^4) + 2*s^14*(144*t^6 + 576*t^5*u + 801*t^4*u^2 + 444*t^3*u^3 + 
      165*t^2*u^4 + 86*t*u^5 + 74*u^6) + 2*s*t^5*u^5*(t + u)^3*
     (86*t^6 + 875*t^5*u + 1812*t^4*u^2 + 2422*t^3*u^3 + 2137*t^2*u^4 + 
      1482*t*u^5 + 444*u^6) + s^13*(2016*t^7 + 9936*t^6*u + 19259*t^5*u^2 + 
      18435*t^4*u^3 + 10471*t^3*u^4 + 4453*t^2*u^5 + 2266*t*u^6 + 876*u^7) + 
    2*s^12*(3168*t^8 + 19224*t^7*u + 48438*t^6*u^2 + 63634*t^5*u^3 + 
      48354*t^4*u^4 + 23573*t^3*u^5 + 9710*t^2*u^6 + 4695*t*u^7 + 1222*u^8) + 
    s^2*t^4*u^4*(t + u)^2*(330*t^8 + 3793*t^7*u + 11504*t^6*u^2 + 
      20818*t^5*u^3 + 35042*t^4*u^4 + 44101*t^3*u^5 + 35240*t^2*u^6 + 
      14928*t*u^7 + 2220*u^8) + s^11*(11808*t^9 + 87696*t^8*u + 
      275720*t^7*u^2 + 464162*t^6*u^3 + 456963*t^5*u^4 + 277875*t^4*u^5 + 
      114735*t^3*u^6 + 47619*t^2*u^7 + 21138*t*u^8 + 4260*u^9) + 
    2*s^10*(7200*t^10 + 65016*t^9*u + 249545*t^8*u^2 + 517378*t^7*u^3 + 
      633947*t^6*u^4 + 486810*t^5*u^5 + 249465*t^4*u^6 + 101718*t^3*u^7 + 
      44091*t^2*u^8 + 15714*t*u^9 + 2544*u^10) + 
    s^3*t^3*u^3*(888*t^11 + 10471*t^10*u + 47146*t^9*u^2 + 114735*t^8*u^3 + 
      203436*t^7*u^4 + 325236*t^6*u^5 + 436929*t^5*u^6 + 422408*t^4*u^7 + 
      272525*t^3*u^8 + 112090*t^2*u^9 + 26976*t*u^10 + 2960*u^11) + 
    s^9*(11808*t^11 + 130032*t^10*u + 605178*t^9*u^2 + 1518187*t^8*u^3 + 
      2239014*t^7*u^4 + 2063099*t^6*u^5 + 1295070*t^5*u^6 + 657795*t^4*u^7 + 
      325236*t^3*u^8 + 135003*t^2*u^9 + 33942*t*u^10 + 4260*u^11) + 
    s^4*t^2*u^2*(1602*t^12 + 18435*t^11*u + 96708*t^10*u^2 + 277875*t^9*u^3 + 
      498930*t^8*u^4 + 657795*t^7*u^5 + 725064*t^6*u^6 + 672671*t^5*u^7 + 
      500396*t^4*u^8 + 287332*t^3*u^9 + 116320*t^2*u^10 + 26976*t*u^11 + 
      2220*u^12) + s^8*(6336*t^12 + 87696*t^11*u + 499090*t^10*u^2 + 
      1518187*t^9*u^3 + 2683032*t^8*u^4 + 2879635*t^7*u^5 + 2008702*t^6*u^6 + 
      1132947*t^5*u^7 + 725064*t^4*u^8 + 436929*t^3*u^9 + 158484*t^2*u^10 + 
      27446*t*u^11 + 2444*u^12) + s^7*(2016*t^13 + 38448*t^12*u + 
      275720*t^11*u^2 + 1034756*t^10*u^3 + 2239014*t^9*u^4 + 
      2879635*t^8*u^5 + 2230258*t^7*u^6 + 1160769*t^6*u^7 + 730170*t^5*u^8 + 
      672671*t^4*u^9 + 422408*t^3*u^10 + 129509*t^2*u^11 + 15830*t*u^12 + 
      876*u^13) + s^5*t*u*(1152*t^13 + 19259*t^12*u + 127268*t^11*u^2 + 
      456963*t^10*u^3 + 973620*t^9*u^4 + 1295070*t^8*u^5 + 1132947*t^7*u^6 + 
      730170*t^6*u^7 + 487677*t^5*u^8 + 415236*t^4*u^9 + 287332*t^3*u^10 + 
      112090*t^2*u^11 + 19368*t*u^12 + 888*u^13) + 
    s^6*(288*t^14 + 9936*t^13*u + 96876*t^12*u^2 + 464162*t^11*u^3 + 
      1267894*t^10*u^4 + 2063099*t^9*u^5 + 2008702*t^8*u^6 + 
      1160769*t^7*u^7 + 521708*t^6*u^8 + 487677*t^5*u^9 + 500396*t^4*u^10 + 
      272525*t^3*u^11 + 67316*t^2*u^12 + 5628*t*u^13 + 148*u^14))*H[0, z]*
   H[2, y])/2 - 3*s^2*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^2*
  (132*(t + u)^4*(t^2 + t*u + u^2)^2 + 18*s^2*(t + u)^2*
    (22*t^4 - 9*t^3*u - 18*t^2*u^2 - 9*t*u^3 + 22*u^4) + 
   6*s^4*(22*t^4 + 45*t^3*u + 91*t^2*u^2 + 45*t*u^3 + 22*u^4) + 
   6*s*(t + u)^3*(44*t^4 + 11*t^3*u + 18*t^2*u^2 + 11*t*u^3 + 44*u^4) + 
   s^3*(264*t^5 + 953*t^4*u + 2243*t^3*u^2 + 2243*t^2*u^3 + 953*t*u^4 + 
     264*u^5))*H[1, z]*H[2, y] - 
 (3*s^2*(t + u)^2*(48*t^8*u^8*(t + u)^4*(5*t^4 + 9*t^3*u + 13*t^2*u^2 + 
      9*t*u^3 + 5*u^4) + 6*s*t^7*u^7*(t + u)^3*(28*t^6 + 273*t^5*u + 
      451*t^4*u^2 + 556*t^3*u^3 + 451*t^2*u^4 + 273*t*u^5 + 28*u^6) + 
    2*s^16*(144*t^8 + 576*t^7*u + 787*t^6*u^2 + 238*t^5*u^3 + 30*t^4*u^4 + 
      238*t^3*u^5 + 787*t^2*u^6 + 576*t*u^7 + 144*u^8) + 
    3*s^2*t^6*u^6*(t + u)^2*(1670*t^8 + 8569*t^7*u + 13508*t^6*u^2 + 
      4647*t^5*u^3 - 3368*t^4*u^4 + 4647*t^3*u^5 + 13508*t^2*u^6 + 
      8569*t*u^7 + 1670*u^8) + 3*s^15*(672*t^9 + 3504*t^8*u + 7109*t^7*u^2 + 
      6219*t^6*u^3 + 3152*t^5*u^4 + 3152*t^4*u^5 + 6219*t^3*u^6 + 
      7109*t^2*u^7 + 3504*t*u^8 + 672*u^9) + 
    12*s^14*(528*t^10 + 3540*t^9*u + 9677*t^8*u^2 + 13035*t^7*u^3 + 
      10012*t^6*u^4 + 7548*t^5*u^5 + 10012*t^4*u^6 + 13035*t^3*u^7 + 
      9677*t^2*u^8 + 3540*t*u^9 + 528*u^10) + 
    s^3*t^5*u^5*(3452*t^11 + 67523*t^10*u + 322566*t^9*u^2 + 681280*t^8*u^3 + 
      740568*t^7*u^4 + 505043*t^6*u^5 + 505043*t^5*u^6 + 740568*t^4*u^7 + 
      681280*t^3*u^8 + 322566*t^2*u^9 + 67523*t*u^10 + 3452*u^11) + 
    2*s^13*(5904*t^11 + 50184*t^10*u + 176252*t^9*u^2 + 321779*t^8*u^3 + 
      340533*t^7*u^4 + 272212*t^6*u^5 + 272212*t^5*u^6 + 340533*t^4*u^7 + 
      321779*t^3*u^8 + 176252*t^2*u^9 + 50184*t*u^10 + 5904*u^11) + 
    2*s^4*t^4*u^4*(1020*t^12 + 24561*t^11*u + 190032*t^10*u^2 + 
      639555*t^9*u^3 + 1171603*t^8*u^4 + 1403134*t^7*u^5 + 1409454*t^6*u^6 + 
      1403134*t^5*u^7 + 1171603*t^4*u^8 + 639555*t^3*u^9 + 190032*t^2*u^10 + 
      24561*t*u^11 + 1020*u^12) + 2*s^12*(7200*t^12 + 76824*t^11*u + 
      338743*t^10*u^2 + 796508*t^9*u^3 + 1100377*t^8*u^4 + 1034498*t^7*u^5 + 
      926980*t^6*u^6 + 1034498*t^5*u^7 + 1100377*t^4*u^8 + 796508*t^3*u^9 + 
      338743*t^2*u^10 + 76824*t*u^11 + 7200*u^12) + 
    6*s^5*t^3*u^3*(1066*t^13 + 10732*t^12*u + 62162*t^11*u^2 + 
      231562*t^10*u^3 + 551239*t^9*u^4 + 899223*t^8*u^5 + 1109184*t^7*u^6 + 
      1109184*t^6*u^7 + 899223*t^5*u^8 + 551239*t^4*u^9 + 231562*t^3*u^10 + 
      62162*t^2*u^11 + 10732*t*u^12 + 1066*u^13) + 
    3*s^11*(3936*t^13 + 52944*t^12*u + 291118*t^11*u^2 + 866501*t^10*u^3 + 
      1518888*t^9*u^4 + 1696580*t^8*u^5 + 1490081*t^7*u^6 + 1490081*t^6*u^7 + 
      1696580*t^5*u^8 + 1518888*t^4*u^9 + 866501*t^3*u^10 + 291118*t^2*u^11 + 
      52944*t*u^12 + 3936*u^13) + s^6*t^2*u^2*(4166*t^14 + 76799*t^13*u + 
      483984*t^12*u^2 + 1704632*t^11*u^3 + 3897816*t^10*u^4 + 
      6353149*t^9*u^5 + 8145334*t^8*u^6 + 8796608*t^7*u^7 + 8145334*t^6*u^8 + 
      6353149*t^5*u^9 + 3897816*t^4*u^10 + 1704632*t^3*u^11 + 
      483984*t^2*u^12 + 76799*t*u^13 + 4166*u^14) + 
    s^10*(6336*t^14 + 111312*t^13*u + 770558*t^12*u^2 + 2911823*t^11*u^3 + 
      6441972*t^10*u^4 + 8624968*t^9*u^5 + 7706170*t^8*u^6 + 
      6564426*t^7*u^7 + 7706170*t^6*u^8 + 8624968*t^5*u^9 + 
      6441972*t^4*u^10 + 2911823*t^3*u^11 + 770558*t^2*u^12 + 111312*t*u^13 + 
      6336*u^14) + 2*s^9*(1008*t^15 + 25560*t^14*u + 230564*t^13*u^2 + 
      1126206*t^12*u^3 + 3161809*t^11*u^4 + 5195732*t^10*u^5 + 
      5132634*t^9*u^6 + 3666055*t^8*u^7 + 3666055*t^7*u^8 + 5132634*t^6*u^9 + 
      5195732*t^5*u^10 + 3161809*t^4*u^11 + 1126206*t^3*u^12 + 
      230564*t^2*u^13 + 25560*t*u^14 + 1008*u^15) + 
    s^7*t*u*(1728*t^15 + 40935*t^14*u + 395682*t^13*u^2 + 1839780*t^12*u^3 + 
      4836268*t^11*u^4 + 7816417*t^10*u^5 + 8491278*t^9*u^6 + 
      7572392*t^8*u^7 + 7572392*t^7*u^8 + 8491278*t^6*u^9 + 
      7816417*t^5*u^10 + 4836268*t^4*u^11 + 1839780*t^3*u^12 + 
      395682*t^2*u^13 + 40935*t*u^14 + 1728*u^15) + 
    6*s^8*(48*t^16 + 2328*t^15*u + 29890*t^14*u^2 + 196279*t^13*u^3 + 
      704337*t^12*u^4 + 1451501*t^11*u^5 + 1767861*t^10*u^6 + 
      1361202*t^9*u^7 + 1019668*t^8*u^8 + 1361202*t^7*u^9 + 
      1767861*t^6*u^10 + 1451501*t^5*u^11 + 704337*t^4*u^12 + 
      196279*t^3*u^13 + 29890*t^2*u^14 + 2328*t*u^15 + 48*u^16))*H[1, z]*
   H[3, y])/2 - 3*s^2*t^2*(s + t)^2*u^2*(s + u)^6*(t + u)^6*
  (132*s^8 + 264*s^7*(3*t + u) + 132*t^4*(t^2 + t*u + u^2)^2 + 
   66*s^6*(34*t^2 + 13*t*u + 6*u^2) + 
   6*s^5*(660*t^3 + 183*t^2*u + 105*t*u^2 + 44*u^3) + 
   s^4*(4752*t^4 + 852*t^3*u - 252*t^2*u^2 + 953*t*u^3 + 132*u^4) + 
   s*t^3*(792*t^4 + 858*t^3*u + 630*t^2*u^2 + 953*t*u^3 + 270*u^4) + 
   s^3*t*(3960*t^4 + 852*t^3*u - 972*t^2*u^2 + 2243*t*u^3 + 270*u^4) + 
   s^2*t^2*(2244*t^4 + 1098*t^3*u - 252*t^2*u^2 + 2243*t*u^3 + 546*u^4))*
  H[0, 0, y] - 9*s^2*t^2*(s + t)^2*u^2*(s + u)^6*(t + u)^6*
  (16*s^8 + 32*s^7*(3*t + u) + s^6*(272*t^2 + 86*t*u + 48*u^2) + 
   s^5*(480*t^3 + 66*t^2*u + 318*t*u^2 + 32*u^3) + 
   2*s^4*(288*t^4 - 7*t^3*u + 405*t^2*u^2 - 3*t*u^3 + 8*u^4) + 
   t^4*(16*t^4 - 10*t^3*u + 36*t^2*u^2 + 3*t*u^3 + 50*u^4) + 
   s^3*t*(480*t^4 - 68*t^3*u + 966*t^2*u^2 - 191*t*u^3 + 64*u^4) + 
   s*t^3*(96*t^4 - 46*t^3*u + 180*t^2*u^2 - 141*t*u^3 + 116*u^4) + 
   s^2*t^2*(272*t^4 - 78*t^3*u + 570*t^2*u^2 - 297*t*u^3 + 138*u^4))*H[0, z]*
  H[0, 0, y] + 9*s^2*t^2*(s + t)^2*u^2*(s + u)^6*(t + u)^6*
  (16*s^8 + 2*s^7*(48*t - 5*u) + 16*t^4*(t^2 + t*u + u^2)^2 + 
   s^6*(272*t^2 - 46*t*u + 36*u^2) + 3*s^5*(160*t^3 - 26*t^2*u + 60*t*u^2 + 
     u^3) + 2*s*t^3*(48*t^4 + 43*t^3*u + 159*t^2*u^2 - 3*t*u^3 + 32*u^4) + 
   s^4*(576*t^4 - 68*t^3*u + 570*t^2*u^2 - 141*t*u^3 + 50*u^4) + 
   s^3*t*(480*t^4 - 14*t^3*u + 966*t^2*u^2 - 297*t*u^3 + 116*u^4) + 
   s^2*t^2*(272*t^4 + 66*t^3*u + 810*t^2*u^2 - 191*t*u^3 + 138*u^4))*H[1, z]*
  H[0, 0, y] - 3*s^2*t^2*(s + t)^6*u^2*(s + u)^2*(t + u)^6*
  (132*s^8 + 264*s^7*(t + 3*u) + 132*u^4*(t^2 + t*u + u^2)^2 + 
   66*s^6*(6*t^2 + 13*t*u + 34*u^2) + 6*s^5*(44*t^3 + 105*t^2*u + 183*t*u^2 + 
     660*u^3) + s*u^3*(270*t^4 + 953*t^3*u + 630*t^2*u^2 + 858*t*u^3 + 
     792*u^4) + s^2*u^2*(546*t^4 + 2243*t^3*u - 252*t^2*u^2 + 1098*t*u^3 + 
     2244*u^4) + s^3*u*(270*t^4 + 2243*t^3*u - 972*t^2*u^2 + 852*t*u^3 + 
     3960*u^4) + s^4*(132*t^4 + 953*t^3*u - 252*t^2*u^2 + 852*t*u^3 + 
     4752*u^4))*H[0, 0, z] - 9*s^2*t^2*(s + t)^6*u^2*(s + u)^2*(t + u)^6*
  (16*s^8 + 32*s^7*(t + 3*u) + s^6*(48*t^2 + 86*t*u + 272*u^2) + 
   s^5*(32*t^3 + 318*t^2*u + 66*t*u^2 + 480*u^3) + 
   u^4*(50*t^4 + 3*t^3*u + 36*t^2*u^2 - 10*t*u^3 + 16*u^4) + 
   s*u^3*(116*t^4 - 141*t^3*u + 180*t^2*u^2 - 46*t*u^3 + 96*u^4) + 
   s^2*u^2*(138*t^4 - 297*t^3*u + 570*t^2*u^2 - 78*t*u^3 + 272*u^4) + 
   2*s^4*(8*t^4 - 3*t^3*u + 405*t^2*u^2 - 7*t*u^3 + 288*u^4) + 
   s^3*u*(64*t^4 - 191*t^3*u + 966*t^2*u^2 - 68*t*u^3 + 480*u^4))*H[0, y]*
  H[0, 0, z] + 9*s^2*t^2*(s + t)^6*u^2*(s + u)^2*(t + u)^6*
  (16*s^8 + s^7*(-10*t + 96*u) + 16*u^4*(t^2 + t*u + u^2)^2 + 
   s^6*(36*t^2 - 46*t*u + 272*u^2) + 3*s^5*(t^3 + 60*t^2*u - 26*t*u^2 + 
     160*u^3) + 2*s*u^3*(32*t^4 - 3*t^3*u + 159*t^2*u^2 + 43*t*u^3 + 
     48*u^4) + s^2*u^2*(138*t^4 - 191*t^3*u + 810*t^2*u^2 + 66*t*u^3 + 
     272*u^4) + s^3*u*(116*t^4 - 297*t^3*u + 966*t^2*u^2 - 14*t*u^3 + 
     480*u^4) + s^4*(50*t^4 - 141*t^3*u + 570*t^2*u^2 - 68*t*u^3 + 576*u^4))*
  H[2, y]*H[0, 0, z] + 54*s^2*t^3*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (t^2 + u^2)*H[0, 0, y]*H[0, 0, z] + 
 (3*s^2*(s + t)*u^2*(t + u)^2*(-4*t^7*u^6*(t + u)^4*
     (23*t^4 + 37*t^3*u + 51*t^2*u^2 + 37*t*u^3 + 23*u^4) + 
    2*s^15*(14*t^6 + 206*t^5*u + 135*t^4*u^2 - 152*t^3*u^3 - 713*t^2*u^4 - 
      576*t*u^5 - 144*u^6) + 2*s*t^6*u^5*(t + u)^3*(150*t^6 + 534*t^5*u + 
      1283*t^4*u^2 + 1634*t^3*u^3 + 1392*t^2*u^4 + 931*t*u^5 + 406*u^6) + 
    s^14*(208*t^7 + 2570*t^6*u + 2521*t^5*u^2 - 4039*t^4*u^3 - 
      14621*t^3*u^4 - 19003*t^2*u^5 - 10224*t*u^6 - 2016*u^7) + 
    s^13*(704*t^8 + 7948*t^7*u + 12515*t^6*u^2 - 17561*t^5*u^3 - 
      76867*t^4*u^4 - 123323*t^3*u^5 - 101556*t^2*u^6 - 40464*t*u^7 - 
      6336*u^8) - s^2*t^5*u^4*(t + u)^2*(4188*t^8 + 17790*t^7*u + 
      18504*t^6*u^2 - 21587*t^5*u^3 - 58684*t^4*u^4 - 39164*t^3*u^5 + 
      2078*t^2*u^6 + 11677*t*u^7 + 3602*u^8) + 
    s^12*(1424*t^9 + 16344*t^8*u + 37177*t^7*u^2 - 37137*t^6*u^3 - 
      248059*t^5*u^4 - 466831*t^4*u^5 - 499818*t^3*u^6 - 302016*t^2*u^7 - 
      94032*t*u^8 - 11808*u^9) + s^11*(1908*t^10 + 15284*t^9*u + 
      55163*t^8*u^2 - 17045*t^7*u^3 - 454513*t^6*u^4 - 1122113*t^5*u^5 - 
      1498096*t^4*u^6 - 1207906*t^3*u^7 - 567402*t^2*u^8 - 141840*t*u^9 - 
      14400*u^10) + s^10*(1788*t^11 - 10724*t^10*u - 27581*t^9*u^2 - 
      9646*t^8*u^3 - 316457*t^7*u^4 - 1414600*t^6*u^5 - 2744801*t^5*u^6 - 
      2989772*t^4*u^7 - 1914165*t^3*u^8 - 712818*t^2*u^9 - 144432*t*u^10 - 
      11808*u^11) - s^3*t^4*u^3*(1732*t^11 + 41692*t^10*u + 201024*t^9*u^2 + 
      391897*t^8*u^3 + 296129*t^7*u^4 - 40787*t^6*u^5 - 98181*t^5*u^6 + 
      178246*t^4*u^7 + 291826*t^3*u^8 + 141818*t^2*u^9 + 17226*t*u^10 - 
      3110*u^11) + s^9*(1208*t^12 - 42524*t^11*u - 195895*t^10*u^2 - 
      222903*t^9*u^3 + 13081*t^8*u^4 - 453119*t^7*u^5 - 2421785*t^6*u^6 - 
      4344359*t^5*u^7 - 4011135*t^4*u^8 - 2072247*t^3*u^9 - 610074*t^2*u^10 - 
      99504*t*u^11 - 6336*u^12) + s^4*t^3*u^2*(1668*t^12 - 3560*t^11*u - 
      127952*t^10*u^2 - 523122*t^9*u^3 - 957325*t^8*u^4 - 1066869*t^7*u^5 - 
      1102289*t^6*u^6 - 1257453*t^5*u^7 - 1052198*t^4*u^8 - 456404*t^3*u^9 - 
      65754*t^2*u^10 + 1000*t*u^11 - 2930*u^12) + 
    s^8*(584*t^13 - 46920*t^12*u - 247157*t^11*u^2 - 404675*t^10*u^3 - 
      49807*t^9*u^4 + 362281*t^8*u^5 - 619191*t^7*u^6 - 3140315*t^6*u^7 - 
      4758827*t^5*u^8 - 3669891*t^4*u^9 - 1537674*t^3*u^10 - 
      351600*t^2*u^11 - 44784*t*u^12 - 2016*u^13) - 
    s^5*t^2*u*(1152*t^13 - 540*t^12*u + 1582*t^11*u^2 + 133972*t^10*u^3 + 
      609396*t^9*u^4 + 1502117*t^8*u^5 + 2568231*t^7*u^6 + 3054895*t^6*u^7 + 
      2376891*t^5*u^8 + 1153246*t^4*u^9 + 386020*t^3*u^10 + 138216*t^2*u^11 + 
      41584*t*u^12 + 2578*u^13) + s^6*t*(28*t^14 - 8758*t^13*u - 
      36404*t^12*u^2 - 47087*t^11*u^3 - 49780*t^10*u^4 - 432719*t^9*u^5 - 
      1643557*t^8*u^6 - 2934597*t^7*u^7 - 3092981*t^6*u^8 - 2370777*t^5*u^9 - 
      1553190*t^4*u^10 - 794931*t^3*u^11 - 237496*t^2*u^12 - 27811*t*u^13 - 
      1440*u^14) + s^7*(184*t^14 - 27456*t^13*u - 142369*t^12*u^2 - 
      245017*t^11*u^3 - 106355*t^10*u^4 - 28573*t^9*u^5 - 646869*t^8*u^6 - 
      1945933*t^7*u^7 - 3277537*t^6*u^8 - 3484845*t^5*u^9 - 
      2203530*t^4*u^10 - 761340*t^3*u^11 - 130212*t^2*u^12 - 11952*t*u^13 - 
      288*u^14))*H[0, 1, z])/2 - 9*s^2*t^2*(s + t)^2*u^2*(t + u)^2*
  (2*t^4*u^6*(t + u)^4*(2*t^4 - 9*t^3*u - 3*t^2*u^2 - 11*t*u^3 + u^4) + 
   4*s^14*(t^4 + t^3*u + 3*t^2*u^2 + t*u^3 + u^4) + 
   8*s^13*(3*t^5 + 5*t^4*u + 8*t^3*u^2 + 10*t^2*u^3 + 5*t*u^4 + 4*u^5) + 
   s*t^3*u^5*(t + u)^3*(108*t^6 + 337*t^5*u + 61*t^4*u^2 - 36*t^3*u^3 - 
     42*t^2*u^4 - 118*t*u^5 + 32*u^6) + 
   2*s^12*(34*t^6 + 159*t^5*u + 377*t^4*u^2 + 596*t^3*u^3 + 480*t^2*u^4 + 
     229*t*u^5 + 75*u^6) + s^11*(120*t^7 + 1020*t^6*u + 3267*t^5*u^2 + 
     6187*t^4*u^3 + 7078*t^3*u^4 + 4746*t^2*u^5 + 2047*t*u^6 + 463*u^7) - 
   s^2*t^2*u^4*(t + u)^2*(186*t^8 + 96*t^7*u + 498*t^6*u^2 + 855*t^5*u^3 - 
     348*t^4*u^4 - 418*t^3*u^5 + 262*t^2*u^6 + 11*t*u^7 - 90*u^8) + 
   s^10*(144*t^8 + 1895*t^7*u + 6506*t^6*u^2 + 12406*t^5*u^3 + 
     17780*t^4*u^4 + 18679*t^3*u^5 + 13098*t^2*u^6 + 5484*t*u^7 + 960*u^8) + 
   s^9*(120*t^9 + 2696*t^8*u + 7130*t^7*u^2 + 7179*t^6*u^3 + 11914*t^5*u^4 + 
     29719*t^4*u^5 + 38414*t^3*u^6 + 26081*t^2*u^7 + 9366*t*u^8 + 1413*u^9) + 
   s^8*(68*t^10 + 2984*t^9*u + 5082*t^8*u^2 - 8330*t^7*u^3 - 17132*t^6*u^4 + 
     18723*t^5*u^5 + 64384*t^4*u^6 + 63688*t^3*u^7 + 33396*t^2*u^8 + 
     10271*t*u^9 + 1562*u^10) + s^3*t*u^3*(940*t^11 + 5057*t^10*u + 
     7432*t^9*u^2 - 4631*t^8*u^3 - 22454*t^7*u^4 - 19905*t^6*u^5 - 
     3141*t^5*u^6 + 3515*t^4*u^7 + 1592*t^3*u^8 + 760*t^2*u^9 + 519*t*u^10 + 
     92*u^11) + s^7*(24*t^11 + 2128*t^10*u + 2773*t^9*u^2 - 11266*t^8*u^3 - 
     22309*t^7*u^4 + 14865*t^6*u^5 + 77210*t^5*u^6 + 92465*t^4*u^7 + 
     59655*t^3*u^8 + 25471*t^2*u^9 + 7711*t*u^10 + 1305*u^11) + 
   s^4*u^2*(-186*t^12 + 5187*t^11*u + 26206*t^10*u^2 + 39892*t^9*u^3 + 
     8040*t^8*u^4 - 33378*t^7*u^5 - 27402*t^6*u^6 - 751*t^5*u^7 + 
     6898*t^4*u^8 + 3953*t^3*u^9 + 1908*t^2*u^10 + 593*t*u^11 + 44*u^12) + 
   s^5*u*(108*t^12 - 234*t^11*u + 9140*t^10*u^2 + 43064*t^9*u^3 + 
     68214*t^8*u^4 + 43343*t^7*u^5 + 9569*t^6*u^6 + 8706*t^5*u^7 + 
     15239*t^4*u^8 + 11249*t^3*u^9 + 5583*t^2*u^10 + 1976*t*u^11 + 
     275*u^12) + s^6*(4*t^12 + 791*t^11*u + 832*t^10*u^2 + 1801*t^9*u^3 + 
     17224*t^8*u^4 + 47808*t^7*u^5 + 72208*t^6*u^6 + 73771*t^5*u^7 + 
     54072*t^4*u^8 + 29567*t^3*u^9 + 13016*t^2*u^10 + 4422*t*u^11 + 
     768*u^12))*H[0, y]*H[0, 1, z] + 9*s^2*t^2*u^2*(t + u)^2*
  (24*t^6*u^6*(t + u)^4*(t^2 + t*u + u^2)^2 + 
   2*s^16*(11*t^4 + 38*t^3*u + 81*t^2*u^2 + 64*t*u^3 + 28*u^4) + 
   s^15*(232*t^5 + 882*t^4*u + 1829*t^3*u^2 + 2035*t^2*u^3 + 1263*t*u^4 + 
     407*u^5) + s*t^5*u^5*(t + u)^3*(84*t^6 + 223*t^5*u + 835*t^4*u^2 + 
     1500*t^3*u^3 + 829*t^2*u^4 + 181*t*u^5 + 84*u^6) + 
   6*s^14*(176*t^6 + 780*t^5*u + 1679*t^4*u^2 + 2209*t^3*u^3 + 1795*t^2*u^4 + 
     927*t*u^5 + 230*u^6) + s^13*(2801*t^7 + 15299*t^6*u + 37194*t^5*u^2 + 
     55188*t^4*u^3 + 53763*t^3*u^4 + 35637*t^2*u^5 + 15298*t*u^6 + 
     2932*u^7) + 3*s^2*t^4*u^4*(t + u)^2*(244*t^8 + 929*t^7*u + 
     1994*t^6*u^2 + 3907*t^5*u^3 + 5186*t^4*u^4 + 3761*t^3*u^5 + 
     1810*t^2*u^6 + 845*t*u^7 + 244*u^8) + 
   s^12*(4916*t^8 + 32735*t^7*u + 97326*t^6*u^2 + 173925*t^5*u^3 + 
     202228*t^4*u^4 + 156877*t^3*u^5 + 83932*t^2*u^6 + 28739*t*u^7 + 
     4414*u^8) + 3*s^11*(2041*t^9 + 15914*t^8*u + 58872*t^7*u^2 + 
     132044*t^6*u^3 + 190945*t^5*u^4 + 179339*t^4*u^5 + 111467*t^3*u^6 + 
     47113*t^2*u^7 + 12759*t*u^8 + 1674*u^9) + 
   2*s^10*(2801*t^10 + 24563*t^9*u + 114351*t^8*u^2 + 316951*t^7*u^3 + 
     555649*t^6*u^4 + 639894*t^5*u^5 + 493381*t^4*u^6 + 256498*t^3*u^7 + 
     87669*t^2*u^8 + 18526*t*u^9 + 2221*u^10) + 
   s^3*t^3*u^3*(-116*t^11 + 3140*t^10*u + 23716*t^9*u^2 + 81234*t^8*u^3 + 
     175114*t^7*u^4 + 254137*t^6*u^5 + 249297*t^5*u^6 + 164737*t^4*u^7 + 
     72763*t^3*u^8 + 20152*t^2*u^9 + 2510*t*u^10 - 116*u^11) + 
   s^9*(3751*t^11 + 36267*t^10*u + 217718*t^9*u^2 + 734025*t^8*u^3 + 
     1493309*t^7*u^4 + 2007590*t^6*u^5 + 1891452*t^5*u^6 + 1270793*t^4*u^7 + 
     583790*t^3*u^8 + 164689*t^2*u^9 + 26364*t*u^10 + 3020*u^11) + 
   3*s^8*(582*t^12 + 6413*t^11*u + 50738*t^10*u^2 + 202749*t^9*u^3 + 
     475694*t^8*u^4 + 741946*t^7*u^5 + 820844*t^6*u^6 + 663922*t^5*u^7 + 
     393364*t^4*u^8 + 160549*t^3*u^9 + 38684*t^2*u^10 + 4641*t*u^11 + 
     494*u^12) + s^4*t^2*u^2*(894*t^12 + 2233*t^11*u + 10030*t^10*u^2 + 
     83418*t^9*u^3 + 322722*t^8*u^4 + 674133*t^7*u^5 + 841830*t^6*u^6 + 
     642649*t^5*u^7 + 286264*t^4*u^8 + 62202*t^3*u^9 + 3430*t^2*u^10 + 
     1393*t*u^11 + 894*u^12) + 3*s^5*t*u*(76*t^13 + 2464*t^12*u + 
     8538*t^11*u^2 + 23742*t^10*u^3 + 104052*t^9*u^4 + 314517*t^8*u^5 + 
     533535*t^7*u^6 + 518112*t^6*u^7 + 282794*t^5*u^8 + 79387*t^4*u^9 + 
     13167*t^3*u^10 + 6118*t^2*u^11 + 2254*t*u^12 + 76*u^13) + 
   s^7*(501*t^13 + 7278*t^12*u + 77955*t^11*u^2 + 340046*t^10*u^3 + 
     913436*t^9*u^4 + 1779549*t^8*u^5 + 2480169*t^7*u^6 + 2355357*t^6*u^7 + 
     1530390*t^5*u^8 + 730081*t^4*u^9 + 266023*t^3*u^10 + 61266*t^2*u^11 + 
     5562*t*u^12 + 459*u^13) + s^6*(66*t^14 + 1840*t^13*u + 29332*t^12*u^2 + 
     121235*t^11*u^3 + 348296*t^10*u^4 + 938382*t^9*u^5 + 1872380*t^8*u^6 + 
     2325806*t^7*u^7 + 1721664*t^6*u^8 + 771100*t^5*u^9 + 255152*t^4*u^10 + 
     91801*t^3*u^11 + 24580*t^2*u^12 + 1588*t*u^13 + 66*u^14))*H[2, y]*
  H[0, 1, z] - 9*s^2*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^2*
  (-2*s*(t + u)^3*(13*t^4 - 26*t^3*u - 54*t^2*u^2 - 87*t*u^3 - 24*u^4) - 
   6*s^2*(t + u)^2*(t^4 - 51*t^3*u - 69*t^2*u^2 - 50*t*u^3 - 9*u^4) + 
   2*(t + u)^4*(2*t^4 + 22*t^3*u + 33*t^2*u^2 + 27*t*u^3 + 6*u^4) + 
   2*s^4*(8*t^4 + 74*t^3*u + 117*t^2*u^2 + 104*t*u^3 + 29*u^4) + 
   s^3*(-30*t^5 + 36*t^4*u + 129*t^3*u^2 + 199*t^2*u^3 + 177*t*u^4 + 41*u^5))*
  H[3, y]*H[0, 1, z] - 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (s^3 + s*u^2 + t*(7*t^2 - 21*t*u + 16*u^2))*H[0, 0, y]*H[0, 1, z] + 
 (3*s^2*(s + t)^2*u^2*(t + u)^2*
   (4*t^6*u^6*(t + u)^4*(37*t^4 + 71*t^3*u + 105*t^2*u^2 + 71*t*u^3 + 
      37*u^4) + 2*s*t^5*u^5*(t + u)^3*(444*t^6 + 1482*t^5*u + 2137*t^4*u^2 + 
      2422*t^3*u^3 + 1812*t^2*u^4 + 875*t*u^5 + 86*u^6) + 
    2*s^14*(74*t^6 + 86*t^5*u + 165*t^4*u^2 + 444*t^3*u^3 + 801*t^2*u^4 + 
      576*t*u^5 + 144*u^6) + s^13*(876*t^7 + 2266*t^6*u + 4453*t^5*u^2 + 
      10471*t^4*u^3 + 18435*t^3*u^4 + 19259*t^2*u^5 + 9936*t*u^6 + 
      2016*u^7) + s^2*t^4*u^4*(t + u)^2*(2220*t^8 + 14928*t^7*u + 
      35240*t^6*u^2 + 44101*t^5*u^3 + 35042*t^4*u^4 + 20818*t^3*u^5 + 
      11504*t^2*u^6 + 3793*t*u^7 + 330*u^8) + 
    2*s^12*(1222*t^8 + 4695*t^7*u + 9710*t^6*u^2 + 23573*t^5*u^3 + 
      48354*t^4*u^4 + 63634*t^3*u^5 + 48438*t^2*u^6 + 19224*t*u^7 + 
      3168*u^8) + s^11*(4260*t^9 + 21138*t^8*u + 47619*t^7*u^2 + 
      114735*t^6*u^3 + 277875*t^5*u^4 + 456963*t^4*u^5 + 464162*t^3*u^6 + 
      275720*t^2*u^7 + 87696*t*u^8 + 11808*u^9) + 
    2*s^10*(2544*t^10 + 15714*t^9*u + 44091*t^8*u^2 + 101718*t^7*u^3 + 
      249465*t^6*u^4 + 486810*t^5*u^5 + 633947*t^4*u^6 + 517378*t^3*u^7 + 
      249545*t^2*u^8 + 65016*t*u^9 + 7200*u^10) + 
    s^3*t^3*u^3*(2960*t^11 + 26976*t^10*u + 112090*t^9*u^2 + 272525*t^8*u^3 + 
      422408*t^7*u^4 + 436929*t^6*u^5 + 325236*t^5*u^6 + 203436*t^4*u^7 + 
      114735*t^3*u^8 + 47146*t^2*u^9 + 10471*t*u^10 + 888*u^11) + 
    s^9*(4260*t^11 + 33942*t^10*u + 135003*t^9*u^2 + 325236*t^8*u^3 + 
      657795*t^7*u^4 + 1295070*t^6*u^5 + 2063099*t^5*u^6 + 2239014*t^4*u^7 + 
      1518187*t^3*u^8 + 605178*t^2*u^9 + 130032*t*u^10 + 11808*u^11) + 
    s^4*t^2*u^2*(2220*t^12 + 26976*t^11*u + 116320*t^10*u^2 + 
      287332*t^9*u^3 + 500396*t^8*u^4 + 672671*t^7*u^5 + 725064*t^6*u^6 + 
      657795*t^5*u^7 + 498930*t^4*u^8 + 277875*t^3*u^9 + 96708*t^2*u^10 + 
      18435*t*u^11 + 1602*u^12) + s^8*(2444*t^12 + 27446*t^11*u + 
      158484*t^10*u^2 + 436929*t^9*u^3 + 725064*t^8*u^4 + 1132947*t^7*u^5 + 
      2008702*t^6*u^6 + 2879635*t^5*u^7 + 2683032*t^4*u^8 + 1518187*t^3*u^9 + 
      499090*t^2*u^10 + 87696*t*u^11 + 6336*u^12) + 
    s^5*t*u*(888*t^13 + 19368*t^12*u + 112090*t^11*u^2 + 287332*t^10*u^3 + 
      415236*t^9*u^4 + 487677*t^8*u^5 + 730170*t^7*u^6 + 1132947*t^6*u^7 + 
      1295070*t^5*u^8 + 973620*t^4*u^9 + 456963*t^3*u^10 + 127268*t^2*u^11 + 
      19259*t*u^12 + 1152*u^13) + s^7*(876*t^13 + 15830*t^12*u + 
      129509*t^11*u^2 + 422408*t^10*u^3 + 672671*t^9*u^4 + 730170*t^8*u^5 + 
      1160769*t^7*u^6 + 2230258*t^6*u^7 + 2879635*t^5*u^8 + 2239014*t^4*u^9 + 
      1034756*t^3*u^10 + 275720*t^2*u^11 + 38448*t*u^12 + 2016*u^13) + 
    s^6*(148*t^14 + 5628*t^13*u + 67316*t^12*u^2 + 272525*t^11*u^3 + 
      500396*t^10*u^4 + 487677*t^9*u^5 + 521708*t^8*u^6 + 1160769*t^7*u^7 + 
      2008702*t^6*u^8 + 2063099*t^5*u^9 + 1267894*t^4*u^10 + 
      464162*t^3*u^11 + 96876*t^2*u^12 + 9936*t*u^13 + 288*u^14))*H[0, 2, y])/
  2 - 9*s^2*t^2*u^2*(s + u)^2*(t + u)^2*
  (2*t^6*u^4*(t + u)^4*(2*t^4 - 6*t^3*u - 9*t*u^3 - u^4) + 
   2*s^14*(23*t^4 + 50*t^3*u + 51*t^2*u^2 + 20*t*u^3 + 2*u^4) + 
   s^13*(335*t^5 + 851*t^4*u + 951*t^3*u^2 + 517*t^2*u^3 + 110*t*u^4 + 
     4*u^5) + 2*s^12*(567*t^6 + 1888*t^5*u + 2753*t^4*u^2 + 2236*t^3*u^3 + 
     932*t^2*u^4 + 134*t*u^5 - 12*u^6) + s*t^5*u^3*(t + u)^3*
    (40*t^6 - 10*t^5*u + 178*t^4*u^2 + 108*t^3*u^3 + 35*t^2*u^4 + 251*t*u^5 + 
     72*u^6) + s^11*(2404*t^7 + 10720*t^6*u + 20553*t^5*u^2 + 22925*t^4*u^3 + 
     15275*t^3*u^4 + 5409*t^2*u^5 + 652*t*u^6 - 74*u^7) + 
   s^2*t^4*u^2*(t + u)^2*(102*t^8 + 313*t^7*u + 1136*t^6*u^2 + 2824*t^5*u^3 + 
     2194*t^4*u^4 - 763*t^3*u^5 - 1322*t^2*u^6 - 576*t*u^7 - 276*u^8) + 
   s^10*(3620*t^8 + 21374*t^7*u + 51168*t^6*u^2 + 69273*t^5*u^3 + 
     58776*t^4*u^4 + 30870*t^3*u^5 + 8978*t^2*u^6 + 883*t*u^7 - 118*u^8) + 
   s^9*(4122*t^9 + 30395*t^8*u + 90424*t^7*u^2 + 146657*t^6*u^3 + 
     142182*t^5*u^4 + 82555*t^4*u^5 + 28486*t^3*u^6 + 6449*t^2*u^7 + 
     858*t*u^8 - 128*u^9) + s^8*(3620*t^10 + 30395*t^9*u + 110304*t^8*u^2 + 
     222648*t^7*u^3 + 266262*t^6*u^4 + 178533*t^5*u^5 + 52240*t^4*u^6 - 
     950*t^3*u^7 - 654*t^2*u^8 + 1038*t*u^9 - 84*u^10) + 
   s^7*(2404*t^11 + 21374*t^10*u + 90424*t^9*u^2 + 222648*t^8*u^3 + 
     340198*t^7*u^4 + 313801*t^6*u^5 + 146054*t^5*u^6 + 4666*t^4*u^7 - 
     21700*t^3*u^8 - 3983*t^2*u^9 + 1004*t*u^10 - 26*u^11) + 
   s^3*t^3*u*(100*t^11 + 951*t^10*u + 4472*t^9*u^2 + 15275*t^8*u^3 + 
     30870*t^7*u^4 + 28486*t^6*u^5 - 950*t^5*u^6 - 21700*t^4*u^7 - 
     11747*t^3*u^8 + 2740*t^2*u^9 + 3827*t*u^10 + 820*u^11) + 
   s^4*t^2*(46*t^12 + 851*t^11*u + 5506*t^10*u^2 + 22925*t^9*u^3 + 
     58776*t^8*u^4 + 82555*t^7*u^5 + 52240*t^6*u^6 + 4666*t^5*u^7 + 
     5232*t^4*u^8 + 25924*t^3*u^9 + 19236*t^2*u^10 + 3827*t*u^11 - 
     276*u^12) + s^6*(1134*t^12 + 10720*t^11*u + 51168*t^10*u^2 + 
     146657*t^9*u^3 + 266262*t^8*u^4 + 313801*t^7*u^5 + 234076*t^6*u^6 + 
     95258*t^5*u^7 + 5232*t^4*u^8 - 11747*t^3*u^9 - 2750*t^2*u^10 + 
     467*t*u^11 - 2*u^12) + s^5*t*(335*t^12 + 3776*t^11*u + 20553*t^10*u^2 + 
     69273*t^9*u^3 + 142182*t^8*u^4 + 178533*t^7*u^5 + 146054*t^6*u^6 + 
     95258*t^5*u^7 + 59724*t^4*u^8 + 25924*t^3*u^9 + 2740*t^2*u^10 - 
     1128*t*u^11 + 72*u^12))*H[0, z]*H[0, 2, y] - 
 9*s^2*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^2*
  (16*(t + u)^4*(t^2 + t*u + u^2)^2 + 2*s*(t + u)^3*
    (16*t^4 - 5*t^3*u - 8*t*u^3 - 5*u^4) + 6*s^2*(t + u)^2*
    (8*t^4 + 37*t^3*u + 53*t^2*u^2 + 18*t*u^3 + 6*u^4) + 
   2*s^4*(8*t^4 + 32*t^3*u + 69*t^2*u^2 + 58*t*u^3 + 25*u^4) + 
   s^3*(32*t^5 - 6*t^4*u - 191*t^3*u^2 - 297*t^2*u^3 - 141*t*u^4 + 3*u^5))*
  H[1, z]*H[0, 2, y] - 54*s^2*t^3*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (s^3 + s*t^2 + u*(16*t^2 - 21*t*u + 7*u^2))*H[0, 0, z]*H[0, 2, y] + 
 54*s^2*t^3*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (s^3 + s*t^2 + u*(-23*t^2 + 42*t*u - 23*u^2))*H[0, 1, z]*H[0, 2, y] + 
 9*s^2*t^2*u^2*(t + u)^3*(6*s^16*t*(7*t^2 + 9*t*u + 6*u^2) + 
   2*t^6*u^7*(t + u)^3*(3*t^3 + 3*t^2*u + 2*t*u^2 - 2*u^3) + 
   s^15*(303*t^4 + 592*t^3*u + 471*t^2*u^2 + 162*t*u^3 - 20*u^4) - 
   s*t^5*u^5*(t + u)^3*(60*t^5 + 311*t^4*u - 432*t^3*u^2 + 276*t^2*u^3 - 
     369*t*u^4 - 36*u^5) + 6*s^14*(169*t^5 + 505*t^4*u + 555*t^3*u^2 + 
     298*t^2*u^3 + 28*t*u^4 - 27*u^5) + 
   s^13*(2124*t^6 + 9168*t^5*u + 14433*t^4*u^2 + 11704*t^3*u^3 + 
     4428*t^2*u^4 - 468*t*u^5 - 581*u^6) + 
   s^12*(3168*t^7 + 18761*t^6*u + 41187*t^5*u^2 + 46996*t^4*u^3 + 
     30240*t^3*u^4 + 7023*t^2*u^5 - 2705*t*u^6 - 1250*u^7) + 
   3*s^2*t^4*u^4*(t + u)^2*(124*t^7 - 41*t^6*u + 393*t^5*u^2 + 752*t^4*u^3 - 
     58*t^3*u^4 - 83*t^2*u^5 + 67*t*u^6 - 144*u^7) + 
   3*s^11*(1198*t^8 + 8845*t^7*u + 28544*t^6*u^2 + 45301*t^5*u^3 + 
     36942*t^4*u^4 + 13461*t^3*u^5 - 513*t^2*u^6 - 2053*t*u^7 - 617*u^8) + 
   2*s^10*(1584*t^9 + 12600*t^8*u + 61833*t^7*u^2 + 141385*t^6*u^3 + 
     151749*t^5*u^4 + 65916*t^4*u^5 - 5008*t^3*u^6 - 12213*t^2*u^7 - 
     3720*t*u^8 - 1010*u^9) + s^9*(2124*t^10 + 15698*t^9*u + 119571*t^8*u^2 + 
     374827*t^7*u^3 + 545750*t^6*u^4 + 365202*t^5*u^5 + 35708*t^4*u^6 - 
     89929*t^3*u^7 - 40998*t^2*u^8 - 5270*t*u^9 - 1627*u^10) + 
   s^3*t^3*u^3*(-596*t^10 - 1994*t^9*u + 3858*t^8*u^2 + 28609*t^7*u^3 + 
     46052*t^6*u^4 + 18549*t^5*u^5 - 17516*t^4*u^6 - 16214*t^3*u^7 - 
     1440*t^2*u^8 + 1924*t*u^9 + 516*u^10) + 
   s^4*t^2*u^2*(534*t^11 - 4331*t^10*u - 15489*t^9*u^2 + 20085*t^8*u^3 + 
     111507*t^7*u^4 + 114702*t^6*u^5 + 4056*t^5*u^6 - 39999*t^4*u^7 + 
     4137*t^3*u^8 + 19119*t^2*u^9 + 4261*t*u^10 - 594*u^11) + 
   3*s^8*(338*t^11 + 2161*t^10*u + 26531*t^9*u^2 + 102456*t^8*u^3 + 
     186340*t^7*u^4 + 187188*t^6*u^5 + 91788*t^5*u^6 - 10618*t^4*u^7 - 
     36040*t^3*u^8 - 12919*t^2*u^9 - 871*t*u^10 - 302*u^11) + 
   s^7*(303*t^12 + 1923*t^11*u + 38271*t^10*u^2 + 153236*t^9*u^3 + 
     317481*t^8*u^4 + 437529*t^7*u^5 + 411356*t^6*u^6 + 216279*t^5*u^7 + 
     3510*t^4*u^8 - 62300*t^3*u^9 - 25146*t^2*u^10 - 1197*t*u^11 - 
     305*u^12) + 3*s^5*t*u*(28*t^12 + 1170*t^11*u - 1568*t^10*u^2 - 
     4717*t^9*u^3 + 25472*t^8*u^4 + 68190*t^7*u^5 + 52378*t^6*u^6 + 
     14185*t^5*u^7 + 13608*t^4*u^8 + 14976*t^3*u^9 + 2738*t^2*u^10 - 
     1184*t*u^11 - 36*u^12) + s^6*(42*t^13 + 472*t^12*u + 13542*t^11*u^2 + 
     35941*t^10*u^3 + 82991*t^9*u^4 + 206457*t^8*u^5 + 302177*t^7*u^6 + 
     248867*t^6*u^7 + 136875*t^5*u^8 + 44461*t^4*u^9 - 10557*t^3*u^10 - 
     11424*t^2*u^11 - 486*t*u^12 - 46*u^13))*H[1, z]*H[0, 3, y] + 
 108*s^3*t^2*(s + t)^6*(t - u)*u^2*(s + u)^6*(t + u)^6*
  (s^2 + t^2 + t*u + u^2)*H[0, 1, z]*H[0, 3, y] - 
 (3*(s + t)^2*u^2*(s + u)*(t + u)*(288*t^8*u^7*(t + u)^5*(t^2 + t*u + u^2) + 
    144*s*t^7*u^6*(t + u)^5*(10*t^3 + 23*t^2*u + 23*t*u^2 + 8*u^3) + 
    s^2*t^6*u^5*(t + u)^3*(2726*t^6 + 18079*t^5*u + 45884*t^4*u^2 + 
      58710*t^3*u^3 + 40940*t^2*u^4 + 13879*t*u^5 + 1574*u^6) + 
    2*s^15*(120*t^7 - 36*t^6*u + 2541*t^5*u^2 - 815*t^4*u^3 + 1835*t^3*u^4 + 
      1363*t^2*u^5 + 720*t*u^6 + 144*u^7) + s^3*t^5*u^4*(t + u)^2*
     (3670*t^8 + 36806*t^7*u + 139698*t^6*u^2 + 282868*t^5*u^3 + 
      321782*t^4*u^4 + 226661*t^3*u^5 + 87852*t^2*u^6 + 15655*t*u^7 + 
      476*u^8) + s^14*(1392*t^8 + 510*t^7*u + 35049*t^6*u^2 + 27464*t^5*u^3 + 
      18206*t^4*u^4 + 44146*t^3*u^5 + 26257*t^2*u^6 + 10512*t*u^7 + 
      1728*u^8) + s^13*(3792*t^9 + 2940*t^8*u + 92106*t^7*u^2 + 
      194901*t^6*u^3 + 122650*t^5*u^4 + 204652*t^4*u^5 + 216980*t^3*u^6 + 
      108299*t^2*u^7 + 34272*t*u^8 + 4608*u^9) + 
    s^12*(6480*t^10 + 6264*t^9*u + 107700*t^8*u^2 + 478534*t^7*u^3 + 
      513569*t^6*u^4 + 558252*t^5*u^5 + 819078*t^4*u^6 + 599070*t^3*u^7 + 
      253325*t^2*u^8 + 65232*t*u^9 + 7200*u^10) + 
    s^4*t^4*u^3*(-1630*t^11 + 18206*t^10*u + 204652*t^9*u^2 + 
      819078*t^8*u^3 + 1780658*t^7*u^4 + 2362651*t^6*u^5 + 2063272*t^5*u^6 + 
      1212416*t^4*u^7 + 450680*t^3*u^8 + 94141*t^2*u^9 + 8920*t*u^10 + 
      60*u^11) + s^11*(7680*t^11 + 8310*t^10*u + 37248*t^9*u^2 + 
      589356*t^8*u^3 + 1167616*t^7*u^4 + 1147715*t^6*u^5 + 1678280*t^5*u^6 + 
      1780658*t^4*u^7 + 1027216*t^3*u^8 + 372801*t^2*u^9 + 79200*t*u^10 + 
      7200*u^11) + s^5*t^3*u^2*(5082*t^12 + 27464*t^11*u + 122650*t^10*u^2 + 
      558252*t^9*u^3 + 1678280*t^8*u^4 + 2887417*t^7*u^5 + 3078124*t^6*u^6 + 
      2271156*t^5*u^7 + 1155488*t^4*u^8 + 368687*t^3*u^9 + 72676*t^2*u^10 + 
      8920*t*u^11 + 476*u^12) + s^10*(6480*t^12 + 8310*t^11*u - 
      16626*t^10*u^2 + 476111*t^9*u^3 + 1703553*t^8*u^4 + 1934813*t^7*u^5 + 
      2103005*t^6*u^6 + 2887417*t^5*u^7 + 2362651*t^4*u^8 + 1153093*t^3*u^9 + 
      358713*t^2*u^10 + 62640*t*u^11 + 4608*u^12) + 
    s^6*t^2*u*(-72*t^13 + 35049*t^12*u + 194901*t^11*u^2 + 513569*t^10*u^3 + 
      1147715*t^9*u^4 + 2103005*t^8*u^5 + 2538620*t^7*u^6 + 2377368*t^6*u^7 + 
      1902158*t^5*u^8 + 1043910*t^4*u^9 + 368687*t^3*u^10 + 94141*t^2*u^11 + 
      16607*t*u^12 + 1574*u^13) + s^9*(3792*t^13 + 6264*t^12*u + 
      37248*t^11*u^2 + 476111*t^10*u^3 + 1883312*t^9*u^4 + 2592128*t^8*u^5 + 
      1914840*t^7*u^6 + 2538620*t^6*u^7 + 3078124*t^5*u^8 + 2063272*t^4*u^9 + 
      862956*t^3*u^10 + 224741*t^2*u^11 + 31392*t*u^12 + 1728*u^13) + 
    s^8*(1392*t^14 + 2940*t^13*u + 107700*t^12*u^2 + 589356*t^11*u^3 + 
      1703553*t^10*u^4 + 2592128*t^9*u^5 + 1729040*t^8*u^6 + 
      1336384*t^7*u^7 + 2377368*t^6*u^8 + 2271156*t^5*u^9 + 
      1212416*t^4*u^10 + 418020*t^3*u^11 + 87299*t^2*u^12 + 9072*t*u^13 + 
      288*u^14) + s^7*t*(240*t^14 + 510*t^13*u + 92106*t^12*u^2 + 
      478534*t^11*u^3 + 1167616*t^10*u^4 + 1934813*t^9*u^5 + 
      1914840*t^8*u^6 + 1336384*t^7*u^7 + 1716200*t^6*u^8 + 1902158*t^5*u^9 + 
      1155488*t^4*u^10 + 450680*t^3*u^11 + 119638*t^2*u^12 + 18601*t*u^13 + 
      1152*u^14))*H[1, 0, y])/2 - 9*s^2*t^2*(s + t)^3*u^2*(s + u)^6*(t + u)^6*
  (6*s^7 + 2*s^6*(9*t + 13*u) + 6*s^5*(2*t^2 + 15*t*u + 2*u^2) - 
   2*s^3*t*(25*t^3 + 47*t^2*u + 240*t*u^2 - 27*u^3) + 
   s^4*(-22*t^3 + 78*t^2*u - 162*t*u^2 + 20*u^3) - 
   3*s^2*t*(14*t^4 + 80*t^3*u + 158*t^2*u^2 - 23*t*u^3 + 12*u^4) - 
   2*s*t^2*(8*t^4 + 90*t^3*u + 108*t^2*u^2 + 8*t*u^3 + 27*u^4) - 
   t^3*(2*t^4 + 48*t^3*u + 48*t^2*u^2 + 51*t*u^3 + 42*u^4))*H[0, z]*
  H[1, 0, y] - 9*s^2*t^2*(s + t)^3*u^2*(s + u)^6*(t + u)^6*
  (2*s^7 + 16*s^6*(t + 3*u) + 6*s^5*(7*t^2 + 30*t*u + 8*u^2) - 
   2*t^4*(3*t^3 + 13*t^2*u + 6*t*u^2 + 10*u^3) + 
   s^4*(50*t^3 + 240*t^2*u + 216*t*u^2 + 51*u^3) - 
   3*s^2*t*(4*t^4 + 26*t^3*u - 160*t^2*u^2 + 23*t*u^3 - 18*u^4) - 
   18*s*t^2*(t^4 + 5*t^3*u - 9*t^2*u^2 + 3*t*u^3 - 2*u^4) + 
   2*s^3*(11*t^4 + 47*t^3*u + 237*t^2*u^2 + 8*t*u^3 + 21*u^4))*H[1, z]*
  H[1, 0, y] - 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (s^3 + s*u^2 + t*(-8*t^2 + 21*t*u - 17*u^2))*H[0, 1, z]*H[1, 0, y] + 
 (3*t^2*(s + t)*u^2*(s + u)^2*(-288*t^7*u^6*(t + u)^6*(t^2 + t*u + u^2) - 
    144*s*t^6*u^5*(t + u)^6*(8*t^3 + 23*t^2*u + 23*t*u^2 + 10*u^3) + 
    2*s^14*(t + u)^2*(92*t^5 - 4563*t^4*u + 9304*t^3*u^2 - 15825*t^2*u^3 + 
      1500*t*u^4 - 258*u^5) + 4*s^15*(7*t^6 - 288*t^5*u + 417*t^4*u^2 - 
      433*t^3*u^3 - 1047*t^2*u^4 + 75*t*u^5 - 23*u^6) - 
    s^2*t^5*u^4*(t + u)^4*(1426*t^6 + 13299*t^5*u + 39804*t^4*u^2 + 
      57302*t^3*u^3 + 44748*t^2*u^4 + 17499*t*u^5 + 2578*u^6) + 
    s^12*(t + u)^2*(1208*t^7 - 49336*t^6*u - 44905*t^5*u^2 + 92059*t^4*u^3 - 
      273185*t^3*u^4 - 68811*t^2*u^5 + 18910*t*u^6 - 2220*u^7) + 
    2*s^13*(292*t^8 - 13728*t^7*u - 18202*t^6*u^2 - 791*t^5*u^3 - 
      63976*t^4*u^4 - 100512*t^3*u^5 - 29136*t^2*u^6 + 3335*t*u^7 - 
      674*u^8) - s^3*t^4*u^3*(t + u)^3*(304*t^8 + 13709*t^7*u + 
      81284*t^6*u^2 + 214535*t^5*u^3 + 306740*t^4*u^4 + 269056*t^3*u^5 + 
      130324*t^2*u^6 + 32794*t*u^7 + 2930*u^8) + 
    s^10*(t + u)^2*(1908*t^9 - 14540*t^8*u - 168723*t^7*u^2 - 52689*t^6*u^3 + 
      167746*t^5*u^4 - 715522*t^4*u^5 - 238819*t^3*u^6 + 126291*t^2*u^7 + 
      27024*t*u^8 - 2220*u^9) + s^11*(1788*t^10 - 42524*t^9*u - 
      247157*t^8*u^2 - 245017*t^7*u^3 - 49780*t^6*u^4 - 609396*t^5*u^5 - 
      957325*t^4*u^6 - 296129*t^3*u^7 + 83354*t^2*u^8 + 21354*t*u^9 - 
      2592*u^10) + s^4*t^3*u^2*(t + u)^2*(270*t^10 - 4579*t^9*u - 
      67979*t^8*u^2 - 326294*t^7*u^3 - 777529*t^6*u^4 - 1108420*t^5*u^5 - 
      1016766*t^4*u^6 - 527939*t^3*u^7 - 130886*t^2*u^8 - 5220*t*u^9 + 
      3110*u^10) + s^8*(t + u)^2*(704*t^11 + 14936*t^10*u + 24587*t^9*u^2 - 
      73756*t^8*u^3 + 136006*t^7*u^4 + 164025*t^6*u^5 - 1110925*t^5*u^6 - 
      876772*t^4*u^7 - 190426*t^3*u^8 + 171*t^2*u^9 + 11838*t*u^10 - 
      516*u^11) + s^9*(1424*t^12 + 15284*t^11*u - 27581*t^10*u^2 - 
      222903*t^9*u^3 - 49807*t^8*u^4 - 28573*t^7*u^5 - 1643557*t^6*u^6 - 
      2568231*t^5*u^7 - 1102289*t^4*u^8 + 98181*t^3*u^9 + 134934*t^2*u^10 + 
      18018*t*u^11 - 1348*u^12) + s^6*t*(t + u)^2*(28*t^12 + 2514*t^11*u + 
      7459*t^10*u^2 - 54569*t^9*u^3 - 352834*t^8*u^4 - 654363*t^7*u^5 - 
      760225*t^6*u^6 - 965502*t^5*u^7 - 586308*t^4*u^8 - 232659*t^3*u^9 - 
      101620*t^2*u^10 - 20505*t*u^11 + 812*u^12) + 
    s^5*t^2*u*(412*t^13 + 2521*t^12*u - 17561*t^11*u^2 - 248059*t^10*u^3 - 
      1122113*t^9*u^4 - 2744801*t^8*u^5 - 4344359*t^7*u^6 - 4758827*t^6*u^7 - 
      3484845*t^5*u^8 - 1553190*t^4*u^9 - 386020*t^3*u^10 - 65754*t^2*u^11 - 
      17226*t*u^12 - 3602*u^13) + s^7*(208*t^14 + 7948*t^13*u + 
      37177*t^12*u^2 - 17045*t^11*u^3 - 316457*t^10*u^4 - 453119*t^9*u^5 - 
      619191*t^8*u^6 - 1945933*t^7*u^7 - 3092981*t^6*u^8 - 2376891*t^5*u^9 - 
      1052198*t^4*u^10 - 291826*t^3*u^11 - 29034*t^2*u^12 + 4298*t*u^13 - 
      92*u^14))*H[1, 0, z])/2 - 9*s^2*t^2*(s + t)^2*u^2*(s + u)^2*
  (t^4*u^4*(t + u)^6*(4*t^4 + 8*t^3*u + 42*t^2*u^2 + 11*t*u^3 + 44*u^4) + 
   2*s^12*(2*t^6 + 54*t^5*u - 93*t^4*u^2 + 470*t^3*u^3 - 93*t^2*u^4 + 
     54*t*u^5 + 2*u^6) + s^11*(24*t^7 + 791*t^6*u - 234*t^5*u^2 + 
     5187*t^4*u^3 + 5057*t^3*u^4 - 468*t^2*u^5 + 661*t*u^6 - 2*u^7) + 
   2*s^10*(34*t^8 + 1064*t^7*u + 416*t^6*u^2 + 4570*t^5*u^3 + 13103*t^4*u^4 + 
     3716*t^3*u^5 - 438*t^2*u^6 + 698*t*u^7 - 27*u^8) + 
   s*t^3*u^3*(t + u)^3*(4*t^8 + 28*t^7*u + 362*t^6*u^2 + 873*t^5*u^3 + 
     1751*t^4*u^4 + 1132*t^3*u^5 + 749*t^2*u^6 + 317*t*u^7 + 92*u^8) + 
   s^9*(120*t^9 + 2984*t^8*u + 2773*t^7*u^2 + 1801*t^6*u^3 + 43064*t^5*u^4 + 
     39892*t^4*u^5 - 4631*t^3*u^6 - 1947*t^2*u^7 + 1266*t*u^8 - 138*u^9) + 
   2*s^8*(72*t^10 + 1348*t^9*u + 2541*t^8*u^2 - 5633*t^7*u^3 + 8612*t^6*u^4 + 
     34107*t^5*u^5 + 4020*t^4*u^6 - 11227*t^3*u^7 - 930*t^2*u^8 + 185*t*u^9 - 
     95*u^10) + s^2*t^2*u^2*(t + u)^2*(12*t^10 + 56*t^9*u + 836*t^8*u^2 + 
     3018*t^7*u^3 + 6226*t^6*u^4 + 10611*t^5*u^5 + 5948*t^4*u^6 + 
     2964*t^3*u^7 + 1140*t^2*u^8 + 339*t*u^9 + 90*u^10) + 
   s^7*(120*t^11 + 1895*t^10*u + 7130*t^9*u^2 - 8330*t^8*u^3 - 
     22309*t^7*u^4 + 47808*t^6*u^5 + 43343*t^5*u^6 - 33378*t^4*u^7 - 
     19905*t^3*u^8 + 259*t^2*u^9 - 291*t*u^10 - 166*u^11) + 
   s^6*(68*t^12 + 1020*t^11*u + 6506*t^10*u^2 + 7179*t^9*u^3 - 
     17132*t^8*u^4 + 14865*t^7*u^5 + 72208*t^6*u^6 + 9569*t^5*u^7 - 
     27402*t^4*u^8 - 3141*t^3*u^9 + 922*t^2*u^10 - 484*t*u^11 - 82*u^12) + 
   s^5*(24*t^13 + 318*t^12*u + 3267*t^11*u^2 + 12406*t^10*u^3 + 
     11914*t^9*u^4 + 18723*t^8*u^5 + 77210*t^7*u^6 + 73771*t^6*u^7 + 
     8706*t^5*u^8 - 751*t^4*u^9 + 3515*t^3*u^10 - 117*t^2*u^11 - 300*t*u^12 - 
     14*u^13) + s^3*t*u*(4*t^13 + 64*t^12*u + 1192*t^11*u^2 + 7078*t^10*u^3 + 
     18679*t^9*u^4 + 38414*t^8*u^5 + 63688*t^7*u^6 + 59655*t^6*u^7 + 
     29567*t^5*u^8 + 11249*t^4*u^9 + 3953*t^3*u^10 + 760*t^2*u^11 + 
     169*t*u^12 + 32*u^13) + s^4*(4*t^14 + 40*t^13*u + 754*t^12*u^2 + 
     6187*t^11*u^3 + 17780*t^10*u^4 + 29719*t^9*u^5 + 64384*t^8*u^6 + 
     92465*t^7*u^7 + 54072*t^6*u^8 + 15239*t^5*u^9 + 6898*t^4*u^10 + 
     1592*t^3*u^11 - 194*t^2*u^12 - 22*t*u^13 + 2*u^14))*H[0, y]*H[1, 0, z] - 
 9*s^2*t^2*u^2*(s + u)^3*(t^6*u^3*(t + u)^6*(58*t^4 + 83*t^3*u + 
     126*t^2*u^2 + 83*t*u^3 + 58*u^4) + 
   2*s^13*(2*t^6 + 54*t^5*u - 87*t^4*u^2 + 486*t^3*u^3 - 75*t^2*u^4 + 
     66*t*u^5 + 6*u^6) + s^12*(-2*t^7 + 825*t^6*u - 960*t^5*u^2 + 
     7331*t^4*u^3 + 4299*t^3*u^4 + 588*t^2*u^5 + 919*t*u^6 + 72*u^7) + 
   3*s^11*(-34*t^8 + 798*t^7*u - 1327*t^6*u^2 + 6088*t^5*u^3 + 9747*t^4*u^4 + 
     2089*t^3*u^5 + 1288*t^2*u^6 + 765*t*u^7 + 66*u^8) + 
   s*t^5*u^2*(t + u)^3*(102*t^8 + 756*t^7*u + 2598*t^6*u^2 + 5064*t^5*u^3 + 
     6893*t^4*u^4 + 5022*t^3*u^5 + 2457*t^2*u^6 + 780*t*u^7 + 180*u^8) + 
   s^10*(-376*t^9 + 3540*t^8*u - 10815*t^7*u^2 + 13082*t^6*u^3 + 
     76695*t^5*u^4 + 37032*t^4*u^5 + 7575*t^3*u^6 + 10506*t^2*u^7 + 
     3561*t*u^8 + 320*u^9) + 3*s^2*t^4*u*(t + u)^2*
    (28*t^10 + 315*t^9*u + 1706*t^8*u^2 + 5496*t^7*u^3 + 11651*t^6*u^4 + 
     18300*t^5*u^5 + 17109*t^4*u^6 + 10979*t^3*u^7 + 4880*t^2*u^8 + 
     1454*t*u^9 + 258*u^10) + s^9*(-714*t^10 + 2535*t^9*u - 16452*t^8*u^2 - 
     15713*t^7*u^3 + 123730*t^6*u^4 + 142017*t^5*u^5 + 49196*t^4*u^6 + 
     34109*t^3*u^7 + 20112*t^2*u^8 + 4132*t*u^9 + 328*u^10) + 
   3*s^8*(-280*t^11 + 189*t^10*u - 3903*t^9*u^2 - 10949*t^8*u^3 + 
     51245*t^7*u^4 + 118992*t^6*u^5 + 88814*t^5*u^6 + 52597*t^4*u^7 + 
     29267*t^3*u^8 + 8283*t^2*u^9 + 1001*t*u^10 + 72*u^11) + 
   s^7*(-602*t^12 + 660*t^11*u + 6813*t^10*u^2 + 4208*t^9*u^3 + 
     178017*t^8*u^4 + 556950*t^7*u^5 + 638406*t^6*u^6 + 465543*t^5*u^7 + 
     281487*t^4*u^8 + 106010*t^3*u^9 + 18009*t^2*u^10 + 1005*t*u^11 + 
     86*u^12) + s^3*t^3*(16*t^13 + 548*t^12*u + 5022*t^11*u^2 + 
     26641*t^10*u^3 + 92359*t^9*u^4 + 234393*t^8*u^5 + 440836*t^7*u^6 + 
     564242*t^6*u^7 + 477375*t^5*u^8 + 267198*t^4*u^9 + 91767*t^3*u^10 + 
     14058*t^2*u^11 - 571*t*u^12 - 276*u^13) + 
   3*s^5*t*(18*t^13 + 825*t^12*u + 8298*t^11*u^2 + 35526*t^10*u^3 + 
     101189*t^9*u^4 + 230179*t^8*u^5 + 337001*t^7*u^6 + 295768*t^6*u^7 + 
     177246*t^5*u^8 + 81834*t^4*u^9 + 27245*t^3*u^10 + 6196*t^2*u^11 + 
     863*t*u^12 + 12*u^13) + s^6*(-192*t^13 + 2186*t^12*u + 24972*t^11*u^2 + 
     79859*t^10*u^3 + 253597*t^9*u^4 + 660021*t^8*u^5 + 898093*t^7*u^6 + 
     738654*t^6*u^7 + 480288*t^5*u^8 + 232739*t^4*u^9 + 64469*t^3*u^10 + 
     7869*t^2*u^11 + 117*t*u^12 + 16*u^13) + 
   s^4*t^2*(66*t^13 + 1518*t^12*u + 13623*t^11*u^2 + 67437*t^10*u^3 + 
     213990*t^9*u^4 + 511806*t^8*u^5 + 856385*t^7*u^6 + 901065*t^6*u^7 + 
     595449*t^5*u^8 + 249107*t^4*u^9 + 57297*t^3*u^10 + 5271*t^2*u^11 + 
     1526*t*u^12 + 612*u^13))*H[2, y]*H[1, 0, z] + 
 9*s^2*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^3*
  (6*s^4*t*(7*t^2 + 9*t*u + 6*u^2) + 2*s*(t + u)^3*
    (24*t^3 + 18*t^2*u - 6*t*u^2 - 13*u^3) + 
   6*s^2*(t + u)^2*(8*t^3 + 20*t^2*u + 31*t*u^2 - 2*u^3) + 
   s^3*(51*t^4 + 16*t^3*u - 69*t^2*u^2 - 54*t*u^3 - 20*u^4) + 
   2*(t + u)^3*(t^4 + 5*t^3*u + 3*t^2*u^2 - 3*u^4))*H[3, y]*H[1, 0, z] - 
 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(7*s^3 + t^3 - 21*s^2*u + 
   16*s*u^2 + t*u^2)*H[0, 0, y]*H[1, 0, z] - 54*s^2*t^2*(s + t)^6*u^2*
  (s + u)^6*(t + u)^6*(-21*s^2*u^2 + s^3*(-2*t + 7*u) + 2*t*u*(t^2 + u^2) - 
   2*s*(t^3 - 8*u^3))*H[0, 2, y]*H[1, 0, z] + 
 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*(t^3 + s^2*(t - 15*u) + 
   21*s*u^2 - 6*u^3)*H[0, 3, y]*H[1, 0, z] + 54*s^2*t^2*(s + t)^6*u^3*
  (s + u)^6*(t + u)^6*(8*s^3 - 21*s^2*u + 17*s*u^2 - t*(t^2 + u^2))*
  H[1, 0, y]*H[1, 0, z] - 3*s^2*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^2*
  (132*(t + u)^4*(t^2 + t*u + u^2)^2 + 18*s^2*(t + u)^2*
    (22*t^4 - 9*t^3*u - 18*t^2*u^2 - 9*t*u^3 + 22*u^4) + 
   6*s^4*(22*t^4 + 45*t^3*u + 91*t^2*u^2 + 45*t*u^3 + 22*u^4) + 
   6*s*(t + u)^3*(44*t^4 + 11*t^3*u + 18*t^2*u^2 + 11*t*u^3 + 44*u^4) + 
   s^3*(264*t^5 + 953*t^4*u + 2243*t^3*u^2 + 2243*t^2*u^3 + 953*t*u^4 + 
     264*u^5))*H[1, 1, z] - 9*s^2*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^2*
  (16*(t + u)^4*(t^2 + t*u + u^2)^2 + 2*s*(t + u)^3*
    (16*t^4 - 5*t^3*u - 8*t*u^3 - 5*u^4) + 6*s^2*(t + u)^2*
    (8*t^4 + 37*t^3*u + 53*t^2*u^2 + 18*t*u^3 + 6*u^4) + 
   2*s^4*(8*t^4 + 32*t^3*u + 69*t^2*u^2 + 58*t*u^3 + 25*u^4) + 
   s^3*(32*t^5 - 6*t^4*u - 191*t^3*u^2 - 297*t^2*u^3 - 141*t*u^4 + 3*u^5))*
  H[0, y]*H[1, 1, z] + 9*s^2*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^2*
  (32*(t + u)^4*(t^2 + t*u + u^2)^2 + 2*s*(t + u)^3*
    (11*t^4 - 13*t^3*u - 13*t*u^3 + 11*u^4) + 
   6*s^4*(11*t^4 + 30*t^3*u + 46*t^2*u^2 + 30*t*u^3 + 11*u^4) + 
   6*s^2*(t + u)^2*(14*t^4 + 55*t^3*u + 106*t^2*u^2 + 55*t*u^3 + 14*u^4) + 
   s^3*(35*t^5 - 147*t^4*u - 488*t^3*u^2 - 488*t^2*u^3 - 147*t*u^4 + 35*u^5))*
  H[3, y]*H[1, 1, z] + 54*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (s^2 + u^2)*H[0, 0, y]*H[1, 1, z] - 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*
  (t + u)^6*(t^3 - 21*s*u^2 + 8*u^3 + s^2*(t + 17*u))*H[0, 3, y]*H[1, 1, z] - 
 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(14*s^3 - 21*s^2*u + 5*s*u^2 + 
   t*(23*t^2 - 42*t*u + 23*u^2))*H[0, 1, z]*H[1, 2, y] + 
 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(23*s^3 - 42*s^2*u + 23*s*u^2 + 
   t*(14*t^2 - 21*t*u + 5*u^2))*H[1, 0, z]*H[1, 2, y] + 
 (3*s^2*(s + t)^2*u^2*(t + u)^2*
   (4*t^6*u^6*(t + u)^4*(37*t^4 + 71*t^3*u + 105*t^2*u^2 + 71*t*u^3 + 
      37*u^4) + 2*s*t^5*u^5*(t + u)^3*(444*t^6 + 1482*t^5*u + 2137*t^4*u^2 + 
      2422*t^3*u^3 + 1812*t^2*u^4 + 875*t*u^5 + 86*u^6) + 
    2*s^14*(74*t^6 + 86*t^5*u + 165*t^4*u^2 + 444*t^3*u^3 + 801*t^2*u^4 + 
      576*t*u^5 + 144*u^6) + s^13*(876*t^7 + 2266*t^6*u + 4453*t^5*u^2 + 
      10471*t^4*u^3 + 18435*t^3*u^4 + 19259*t^2*u^5 + 9936*t*u^6 + 
      2016*u^7) + s^2*t^4*u^4*(t + u)^2*(2220*t^8 + 14928*t^7*u + 
      35240*t^6*u^2 + 44101*t^5*u^3 + 35042*t^4*u^4 + 20818*t^3*u^5 + 
      11504*t^2*u^6 + 3793*t*u^7 + 330*u^8) + 
    2*s^12*(1222*t^8 + 4695*t^7*u + 9710*t^6*u^2 + 23573*t^5*u^3 + 
      48354*t^4*u^4 + 63634*t^3*u^5 + 48438*t^2*u^6 + 19224*t*u^7 + 
      3168*u^8) + s^11*(4260*t^9 + 21138*t^8*u + 47619*t^7*u^2 + 
      114735*t^6*u^3 + 277875*t^5*u^4 + 456963*t^4*u^5 + 464162*t^3*u^6 + 
      275720*t^2*u^7 + 87696*t*u^8 + 11808*u^9) + 
    2*s^10*(2544*t^10 + 15714*t^9*u + 44091*t^8*u^2 + 101718*t^7*u^3 + 
      249465*t^6*u^4 + 486810*t^5*u^5 + 633947*t^4*u^6 + 517378*t^3*u^7 + 
      249545*t^2*u^8 + 65016*t*u^9 + 7200*u^10) + 
    s^3*t^3*u^3*(2960*t^11 + 26976*t^10*u + 112090*t^9*u^2 + 272525*t^8*u^3 + 
      422408*t^7*u^4 + 436929*t^6*u^5 + 325236*t^5*u^6 + 203436*t^4*u^7 + 
      114735*t^3*u^8 + 47146*t^2*u^9 + 10471*t*u^10 + 888*u^11) + 
    s^9*(4260*t^11 + 33942*t^10*u + 135003*t^9*u^2 + 325236*t^8*u^3 + 
      657795*t^7*u^4 + 1295070*t^6*u^5 + 2063099*t^5*u^6 + 2239014*t^4*u^7 + 
      1518187*t^3*u^8 + 605178*t^2*u^9 + 130032*t*u^10 + 11808*u^11) + 
    s^4*t^2*u^2*(2220*t^12 + 26976*t^11*u + 116320*t^10*u^2 + 
      287332*t^9*u^3 + 500396*t^8*u^4 + 672671*t^7*u^5 + 725064*t^6*u^6 + 
      657795*t^5*u^7 + 498930*t^4*u^8 + 277875*t^3*u^9 + 96708*t^2*u^10 + 
      18435*t*u^11 + 1602*u^12) + s^8*(2444*t^12 + 27446*t^11*u + 
      158484*t^10*u^2 + 436929*t^9*u^3 + 725064*t^8*u^4 + 1132947*t^7*u^5 + 
      2008702*t^6*u^6 + 2879635*t^5*u^7 + 2683032*t^4*u^8 + 1518187*t^3*u^9 + 
      499090*t^2*u^10 + 87696*t*u^11 + 6336*u^12) + 
    s^5*t*u*(888*t^13 + 19368*t^12*u + 112090*t^11*u^2 + 287332*t^10*u^3 + 
      415236*t^9*u^4 + 487677*t^8*u^5 + 730170*t^7*u^6 + 1132947*t^6*u^7 + 
      1295070*t^5*u^8 + 973620*t^4*u^9 + 456963*t^3*u^10 + 127268*t^2*u^11 + 
      19259*t*u^12 + 1152*u^13) + s^7*(876*t^13 + 15830*t^12*u + 
      129509*t^11*u^2 + 422408*t^10*u^3 + 672671*t^9*u^4 + 730170*t^8*u^5 + 
      1160769*t^7*u^6 + 2230258*t^6*u^7 + 2879635*t^5*u^8 + 2239014*t^4*u^9 + 
      1034756*t^3*u^10 + 275720*t^2*u^11 + 38448*t*u^12 + 2016*u^13) + 
    s^6*(148*t^14 + 5628*t^13*u + 67316*t^12*u^2 + 272525*t^11*u^3 + 
      500396*t^10*u^4 + 487677*t^9*u^5 + 521708*t^8*u^6 + 1160769*t^7*u^7 + 
      2008702*t^6*u^8 + 2063099*t^5*u^9 + 1267894*t^4*u^10 + 
      464162*t^3*u^11 + 96876*t^2*u^12 + 9936*t*u^13 + 288*u^14))*H[2, 0, y])/
  2 + 9*s^2*t^2*(s + t)^2*u^2*(s + u)^2*
  (-(t^4*u^4*(t + u)^6*(46*t^4 + 59*t^3*u + 90*t^2*u^2 + 59*t*u^3 + 
      46*u^4)) + 2*s^12*(t^6 - 36*t^5*u + 138*t^4*u^2 - 410*t^3*u^3 + 
     138*t^2*u^4 - 36*t*u^5 + u^6) + 
   s^11*(26*t^7 - 467*t^6*u + 1128*t^5*u^2 - 3827*t^4*u^3 - 3827*t^3*u^4 + 
     1128*t^2*u^5 - 467*t*u^6 + 26*u^7) + 
   2*s^10*(42*t^8 - 502*t^7*u + 1375*t^6*u^2 - 1370*t^5*u^3 - 9618*t^4*u^4 - 
     1370*t^3*u^5 + 1375*t^2*u^6 - 502*t*u^7 + 42*u^8) - 
   s*t^3*u^3*(t + u)^3*(100*t^8 + 551*t^7*u + 1823*t^6*u^2 + 3498*t^5*u^3 + 
     4860*t^4*u^4 + 3498*t^3*u^5 + 1823*t^2*u^6 + 551*t*u^7 + 100*u^8) + 
   s^9*(128*t^9 - 1038*t^8*u + 3983*t^7*u^2 + 11747*t^6*u^3 - 25924*t^5*u^4 - 
     25924*t^4*u^5 + 11747*t^3*u^6 + 3983*t^2*u^7 - 1038*t*u^8 + 128*u^9) + 
   2*s^8*(59*t^10 - 429*t^9*u + 327*t^8*u^2 + 10850*t^7*u^3 - 2616*t^6*u^4 - 
     29862*t^5*u^5 - 2616*t^4*u^6 + 10850*t^3*u^7 + 327*t^2*u^8 - 429*t*u^9 + 
     59*u^10) - s^2*t^2*u^2*(t + u)^2*(102*t^10 + 747*t^9*u + 3910*t^8*u^2 + 
     11986*t^7*u^3 + 23286*t^6*u^4 + 31866*t^5*u^5 + 23286*t^4*u^6 + 
     11986*t^3*u^7 + 3910*t^2*u^8 + 747*t*u^9 + 102*u^10) + 
   s^7*(74*t^11 - 883*t^10*u - 6449*t^9*u^2 + 950*t^8*u^3 - 4666*t^7*u^4 - 
     95258*t^6*u^5 - 95258*t^5*u^6 - 4666*t^4*u^7 + 950*t^3*u^8 - 
     6449*t^2*u^9 - 883*t*u^10 + 74*u^11) + 
   2*s^6*(12*t^12 - 326*t^11*u - 4489*t^10*u^2 - 14243*t^9*u^3 - 
     26120*t^8*u^4 - 73027*t^7*u^5 - 117038*t^6*u^6 - 73027*t^5*u^7 - 
     26120*t^4*u^8 - 14243*t^3*u^9 - 4489*t^2*u^10 - 326*t*u^11 + 12*u^12) - 
   s^5*(4*t^13 + 268*t^12*u + 5409*t^11*u^2 + 30870*t^10*u^3 + 
     82555*t^9*u^4 + 178533*t^8*u^5 + 313801*t^7*u^6 + 313801*t^6*u^7 + 
     178533*t^5*u^8 + 82555*t^4*u^9 + 30870*t^3*u^10 + 5409*t^2*u^11 + 
     268*t*u^12 + 4*u^13) - s^3*t*u*(40*t^13 + 517*t^12*u + 4472*t^11*u^2 + 
     22925*t^10*u^3 + 69273*t^9*u^4 + 146657*t^8*u^5 + 222648*t^7*u^6 + 
     222648*t^6*u^7 + 146657*t^5*u^8 + 69273*t^4*u^9 + 22925*t^3*u^10 + 
     4472*t^2*u^11 + 517*t*u^12 + 40*u^13) - 
   s^4*(4*t^14 + 110*t^13*u + 1864*t^12*u^2 + 15275*t^11*u^3 + 
     58776*t^10*u^4 + 142182*t^9*u^5 + 266262*t^8*u^6 + 340198*t^7*u^7 + 
     266262*t^6*u^8 + 142182*t^5*u^9 + 58776*t^4*u^10 + 15275*t^3*u^11 + 
     1864*t^2*u^12 + 110*t*u^13 + 4*u^14))*H[0, z]*H[2, 0, y] - 
 9*s^2*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^2*
  (16*(t + u)^4*(t^2 + t*u + u^2)^2 + 2*s*(t + u)^3*
    (16*t^4 - 5*t^3*u - 8*t*u^3 - 5*u^4) + 6*s^2*(t + u)^2*
    (8*t^4 + 37*t^3*u + 53*t^2*u^2 + 18*t*u^3 + 6*u^4) + 
   2*s^4*(8*t^4 + 32*t^3*u + 69*t^2*u^2 + 58*t*u^3 + 25*u^4) + 
   s^3*(32*t^5 - 6*t^4*u - 191*t^3*u^2 - 297*t^2*u^3 - 141*t*u^4 + 3*u^5))*
  H[1, z]*H[2, 0, y] - 54*s^2*t^3*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (7*s^3 - 21*s^2*t + 16*s*t^2 + t^2*u + u^3)*H[0, 0, z]*H[2, 0, y] + 
 54*s^2*t^3*(s + t)^6*u^2*(s + u)^6*(t + u)^6*(15*s^3 - 21*s^2*t + 6*s*t^2 - 
   2*u*(t^2 + u^2))*H[0, 1, z]*H[2, 0, y] - 54*s^2*t^2*(s + t)^6*u^2*
  (s + u)^6*(t + u)^6*(-21*s^2*u^2 + s^3*(t + 7*u) + t*u*(t^2 + u^2) + 
   s*(t^3 + 16*u^3))*H[1, 0, z]*H[2, 0, y] - 3*s^2*t^2*(s + t)^6*u^2*
  (s + u)^6*(t + u)^2*(132*(t + u)^4*(t^2 + t*u + u^2)^2 + 
   18*s^2*(t + u)^2*(22*t^4 - 9*t^3*u - 18*t^2*u^2 - 9*t*u^3 + 22*u^4) + 
   6*s^4*(22*t^4 + 45*t^3*u + 91*t^2*u^2 + 45*t*u^3 + 22*u^4) + 
   6*s*(t + u)^3*(44*t^4 + 11*t^3*u + 18*t^2*u^2 + 11*t*u^3 + 44*u^4) + 
   s^3*(264*t^5 + 953*t^4*u + 2243*t^3*u^2 + 2243*t^2*u^3 + 953*t*u^4 + 
     264*u^5))*H[2, 2, y] - 9*s^2*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^2*
  (16*(t + u)^4*(t^2 + t*u + u^2)^2 - 2*s*(t + u)^3*
    (5*t^4 + 8*t^3*u + 5*t*u^3 - 16*u^4) + 
   2*s^4*(25*t^4 + 58*t^3*u + 69*t^2*u^2 + 32*t*u^3 + 8*u^4) + 
   6*s^2*(t + u)^2*(6*t^4 + 18*t^3*u + 53*t^2*u^2 + 37*t*u^3 + 8*u^4) + 
   s^3*(3*t^5 - 141*t^4*u - 297*t^3*u^2 - 191*t^2*u^3 - 6*t*u^4 + 32*u^5))*
  H[0, z]*H[2, 2, y] + 54*s^3*t^3*(s + t)^6*(s^2 + t^2)*u^2*(s + u)^6*
  (t + u)^6*H[0, 0, z]*H[2, 2, y] + 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*
  (t + u)^6*(16*s^2*(t + u) - 21*s*(t^2 + u^2) + 7*(t^3 + u^3))*H[0, 1, z]*
  H[2, 2, y] - 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (17*t^3 + 23*u^3 + s^2*(8*t + 23*u) - 21*s*(t^2 + 2*u^2))*H[1, 0, z]*
  H[2, 2, y] + 9*s^2*t^2*u^2*(t + u)^2*
  (40*t^6*u^6*(t + u)^4*(t^2 + t*u + u^2)^2 + 
   12*s^16*(6*t^4 + 16*t^3*u + 25*t^2*u^2 + 16*t*u^3 + 6*u^4) + 
   s^15*(535*t^5 + 1737*t^4*u + 3056*t^3*u^2 + 3056*t^2*u^3 + 1737*t*u^4 + 
     535*u^5) + 3*s*t^5*u^5*(t + u)^3*(60*t^6 + 199*t^5*u + 529*t^4*u^2 + 
     820*t^3*u^3 + 529*t^2*u^4 + 199*t*u^5 + 60*u^6) + 
   12*s^14*(155*t^6 + 631*t^5*u + 1251*t^4*u^2 + 1580*t^3*u^3 + 
     1251*t^2*u^4 + 631*t*u^5 + 155*u^6) + 
   s^13*(4052*t^7 + 21362*t^6*u + 49830*t^5*u^2 + 73804*t^4*u^3 + 
     73804*t^3*u^4 + 49830*t^2*u^5 + 21362*t*u^6 + 4052*u^7) + 
   3*s^2*t^4*u^4*(t + u)^2*(324*t^8 + 1421*t^7*u + 3422*t^6*u^2 + 
     6515*t^5*u^3 + 8440*t^4*u^4 + 6515*t^3*u^5 + 3422*t^2*u^6 + 1421*t*u^7 + 
     324*u^8) + s^12*(6222*t^8 + 41681*t^7*u + 121304*t^6*u^2 + 
     217679*t^5*u^3 + 264568*t^4*u^4 + 217679*t^3*u^5 + 121304*t^2*u^6 + 
     41681*t*u^7 + 6222*u^8) + 3*s^11*(2378*t^9 + 19215*t^8*u + 
     70752*t^7*u^2 + 158800*t^6*u^3 + 237743*t^5*u^4 + 237743*t^4*u^5 + 
     158800*t^3*u^6 + 70752*t^2*u^7 + 19215*t*u^8 + 2378*u^9) + 
   2*s^10*(3125*t^10 + 28841*t^9*u + 135060*t^8*u^2 + 374590*t^7*u^3 + 
     674041*t^6*u^4 + 818190*t^5*u^5 + 674041*t^4*u^6 + 374590*t^3*u^7 + 
     135060*t^2*u^8 + 28841*t*u^9 + 3125*u^10) + 
   s^3*t^3*u^3*(204*t^11 + 6350*t^10*u + 38402*t^9*u^2 + 122597*t^8*u^3 + 
     256075*t^7*u^4 + 369308*t^6*u^5 + 369308*t^5*u^6 + 256075*t^4*u^7 + 
     122597*t^3*u^8 + 38402*t^2*u^9 + 6350*t*u^10 + 204*u^11) + 
   s^9*(4140*t^11 + 42324*t^10*u + 255216*t^9*u^2 + 861891*t^8*u^3 + 
     1796051*t^7*u^4 + 2536634*t^6*u^5 + 2536634*t^5*u^6 + 1796051*t^4*u^7 + 
     861891*t^3*u^8 + 255216*t^2*u^9 + 42324*t*u^10 + 4140*u^11) + 
   3*s^8*(654*t^12 + 7639*t^11*u + 59710*t^10*u^2 + 239311*t^9*u^3 + 
     574626*t^8*u^4 + 937754*t^7*u^5 + 1099728*t^6*u^6 + 937754*t^5*u^7 + 
     574626*t^4*u^8 + 239311*t^3*u^9 + 59710*t^2*u^10 + 7639*t*u^11 + 
     654*u^12) + s^4*t^2*u^2*(1134*t^12 + 5393*t^11*u + 27950*t^10*u^2 + 
     144192*t^9*u^3 + 463994*t^8*u^4 + 913391*t^7*u^5 + 1139856*t^6*u^6 + 
     913391*t^5*u^7 + 463994*t^4*u^8 + 144192*t^3*u^9 + 27950*t^2*u^10 + 
     5393*t*u^11 + 1134*u^12) + 3*s^5*t*u*(108*t^13 + 3086*t^12*u + 
     13172*t^11*u^2 + 43377*t^10*u^3 + 159285*t^9*u^4 + 426689*t^8*u^5 + 
     701715*t^7*u^6 + 701715*t^6*u^7 + 426689*t^5*u^8 + 159285*t^4*u^9 + 
     43377*t^3*u^10 + 13172*t^2*u^11 + 3086*t*u^12 + 108*u^13) + 
   s^7*(587*t^13 + 9104*t^12*u + 93408*t^11*u^2 + 413445*t^10*u^3 + 
     1139286*t^9*u^4 + 2278827*t^8*u^5 + 3290207*t^7*u^6 + 3290207*t^6*u^7 + 
     2278827*t^5*u^8 + 1139286*t^4*u^9 + 413445*t^3*u^10 + 93408*t^2*u^11 + 
     9104*t*u^12 + 587*u^13) + s^6*(82*t^14 + 2452*t^13*u + 36024*t^12*u^2 + 
     158979*t^11*u^3 + 481574*t^10*u^4 + 1267160*t^9*u^5 + 2469616*t^8*u^6 + 
     3117770*t^7*u^7 + 2469616*t^6*u^8 + 1267160*t^5*u^9 + 481574*t^4*u^10 + 
     158979*t^3*u^11 + 36024*t^2*u^12 + 2452*t*u^13 + 82*u^14))*H[1, z]*
  H[2, 3, y] + 162*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*
  (s^2 + t^2 - t*u + u^2)*H[0, 1, z]*H[2, 3, y] - 
 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*(s^2 + t^2 - t*u + u^2)*
  H[1, 0, z]*H[2, 3, y] + 9*s^2*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^3*
  (6*s^4*u*(6*t^2 + 9*t*u + 7*u^2) - 2*s*(t + u)^3*
    (13*t^3 + 6*t^2*u - 18*t*u^2 - 24*u^3) - 
   6*s^2*(t + u)^2*(2*t^3 - 31*t^2*u - 20*t*u^2 - 8*u^3) - 
   2*(t + u)^3*(3*t^4 - 3*t^2*u^2 - 5*t*u^3 - u^4) + 
   s^3*(-20*t^4 - 54*t^3*u - 69*t^2*u^2 + 16*t*u^3 + 51*u^4))*H[1, z]*
  H[3, 0, y] - 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*
  (s^2 + t^2 - t*u + u^2)*H[0, 1, z]*H[3, 0, y] + 
 162*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (2*s^2*(t + u) - 7*s*(t^2 + u^2) + 5*(t^3 + u^3))*H[1, 0, z]*H[3, 0, y] - 
 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*(-21*s*t^2 + 7*t^3 + 2*u^3 + 
   2*s^2*(8*t + u))*H[1, 1, z]*H[3, 0, y] - 
 (3*s^2*(t + u)^2*(48*t^8*u^8*(t + u)^4*(5*t^4 + 9*t^3*u + 13*t^2*u^2 + 
      9*t*u^3 + 5*u^4) + 6*s*t^7*u^7*(t + u)^3*(28*t^6 + 273*t^5*u + 
      451*t^4*u^2 + 556*t^3*u^3 + 451*t^2*u^4 + 273*t*u^5 + 28*u^6) + 
    2*s^16*(144*t^8 + 576*t^7*u + 787*t^6*u^2 + 238*t^5*u^3 + 30*t^4*u^4 + 
      238*t^3*u^5 + 787*t^2*u^6 + 576*t*u^7 + 144*u^8) + 
    3*s^2*t^6*u^6*(t + u)^2*(1670*t^8 + 8569*t^7*u + 13508*t^6*u^2 + 
      4647*t^5*u^3 - 3368*t^4*u^4 + 4647*t^3*u^5 + 13508*t^2*u^6 + 
      8569*t*u^7 + 1670*u^8) + 3*s^15*(672*t^9 + 3504*t^8*u + 7109*t^7*u^2 + 
      6219*t^6*u^3 + 3152*t^5*u^4 + 3152*t^4*u^5 + 6219*t^3*u^6 + 
      7109*t^2*u^7 + 3504*t*u^8 + 672*u^9) + 
    12*s^14*(528*t^10 + 3540*t^9*u + 9677*t^8*u^2 + 13035*t^7*u^3 + 
      10012*t^6*u^4 + 7548*t^5*u^5 + 10012*t^4*u^6 + 13035*t^3*u^7 + 
      9677*t^2*u^8 + 3540*t*u^9 + 528*u^10) + 
    s^3*t^5*u^5*(3452*t^11 + 67523*t^10*u + 322566*t^9*u^2 + 681280*t^8*u^3 + 
      740568*t^7*u^4 + 505043*t^6*u^5 + 505043*t^5*u^6 + 740568*t^4*u^7 + 
      681280*t^3*u^8 + 322566*t^2*u^9 + 67523*t*u^10 + 3452*u^11) + 
    2*s^13*(5904*t^11 + 50184*t^10*u + 176252*t^9*u^2 + 321779*t^8*u^3 + 
      340533*t^7*u^4 + 272212*t^6*u^5 + 272212*t^5*u^6 + 340533*t^4*u^7 + 
      321779*t^3*u^8 + 176252*t^2*u^9 + 50184*t*u^10 + 5904*u^11) + 
    2*s^4*t^4*u^4*(1020*t^12 + 24561*t^11*u + 190032*t^10*u^2 + 
      639555*t^9*u^3 + 1171603*t^8*u^4 + 1403134*t^7*u^5 + 1409454*t^6*u^6 + 
      1403134*t^5*u^7 + 1171603*t^4*u^8 + 639555*t^3*u^9 + 190032*t^2*u^10 + 
      24561*t*u^11 + 1020*u^12) + 2*s^12*(7200*t^12 + 76824*t^11*u + 
      338743*t^10*u^2 + 796508*t^9*u^3 + 1100377*t^8*u^4 + 1034498*t^7*u^5 + 
      926980*t^6*u^6 + 1034498*t^5*u^7 + 1100377*t^4*u^8 + 796508*t^3*u^9 + 
      338743*t^2*u^10 + 76824*t*u^11 + 7200*u^12) + 
    6*s^5*t^3*u^3*(1066*t^13 + 10732*t^12*u + 62162*t^11*u^2 + 
      231562*t^10*u^3 + 551239*t^9*u^4 + 899223*t^8*u^5 + 1109184*t^7*u^6 + 
      1109184*t^6*u^7 + 899223*t^5*u^8 + 551239*t^4*u^9 + 231562*t^3*u^10 + 
      62162*t^2*u^11 + 10732*t*u^12 + 1066*u^13) + 
    3*s^11*(3936*t^13 + 52944*t^12*u + 291118*t^11*u^2 + 866501*t^10*u^3 + 
      1518888*t^9*u^4 + 1696580*t^8*u^5 + 1490081*t^7*u^6 + 1490081*t^6*u^7 + 
      1696580*t^5*u^8 + 1518888*t^4*u^9 + 866501*t^3*u^10 + 291118*t^2*u^11 + 
      52944*t*u^12 + 3936*u^13) + s^6*t^2*u^2*(4166*t^14 + 76799*t^13*u + 
      483984*t^12*u^2 + 1704632*t^11*u^3 + 3897816*t^10*u^4 + 
      6353149*t^9*u^5 + 8145334*t^8*u^6 + 8796608*t^7*u^7 + 8145334*t^6*u^8 + 
      6353149*t^5*u^9 + 3897816*t^4*u^10 + 1704632*t^3*u^11 + 
      483984*t^2*u^12 + 76799*t*u^13 + 4166*u^14) + 
    s^10*(6336*t^14 + 111312*t^13*u + 770558*t^12*u^2 + 2911823*t^11*u^3 + 
      6441972*t^10*u^4 + 8624968*t^9*u^5 + 7706170*t^8*u^6 + 
      6564426*t^7*u^7 + 7706170*t^6*u^8 + 8624968*t^5*u^9 + 
      6441972*t^4*u^10 + 2911823*t^3*u^11 + 770558*t^2*u^12 + 111312*t*u^13 + 
      6336*u^14) + 2*s^9*(1008*t^15 + 25560*t^14*u + 230564*t^13*u^2 + 
      1126206*t^12*u^3 + 3161809*t^11*u^4 + 5195732*t^10*u^5 + 
      5132634*t^9*u^6 + 3666055*t^8*u^7 + 3666055*t^7*u^8 + 5132634*t^6*u^9 + 
      5195732*t^5*u^10 + 3161809*t^4*u^11 + 1126206*t^3*u^12 + 
      230564*t^2*u^13 + 25560*t*u^14 + 1008*u^15) + 
    s^7*t*u*(1728*t^15 + 40935*t^14*u + 395682*t^13*u^2 + 1839780*t^12*u^3 + 
      4836268*t^11*u^4 + 7816417*t^10*u^5 + 8491278*t^9*u^6 + 
      7572392*t^8*u^7 + 7572392*t^7*u^8 + 8491278*t^6*u^9 + 
      7816417*t^5*u^10 + 4836268*t^4*u^11 + 1839780*t^3*u^12 + 
      395682*t^2*u^13 + 40935*t*u^14 + 1728*u^15) + 
    6*s^8*(48*t^16 + 2328*t^15*u + 29890*t^14*u^2 + 196279*t^13*u^3 + 
      704337*t^12*u^4 + 1451501*t^11*u^5 + 1767861*t^10*u^6 + 
      1361202*t^9*u^7 + 1019668*t^8*u^8 + 1361202*t^7*u^9 + 
      1767861*t^6*u^10 + 1451501*t^5*u^11 + 704337*t^4*u^12 + 
      196279*t^3*u^13 + 29890*t^2*u^14 + 2328*t*u^15 + 48*u^16))*H[3, 2, y])/
  2 + 9*s^2*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^3*
  (6*s^4*t*(7*t^2 + 9*t*u + 6*u^2) + 2*s*(t + u)^3*
    (24*t^3 + 18*t^2*u - 6*t*u^2 - 13*u^3) + 
   6*s^2*(t + u)^2*(8*t^3 + 20*t^2*u + 31*t*u^2 - 2*u^3) + 
   s^3*(51*t^4 + 16*t^3*u - 69*t^2*u^2 - 54*t*u^3 - 20*u^4) + 
   2*(t + u)^3*(t^4 + 5*t^3*u + 3*t^2*u^2 - 3*u^4))*H[0, z]*H[3, 2, y] + 
 9*s^2*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^2*
  (32*(t + u)^4*(t^2 + t*u + u^2)^2 + 2*s*(t + u)^3*
    (11*t^4 - 13*t^3*u - 13*t*u^3 + 11*u^4) + 
   6*s^4*(11*t^4 + 30*t^3*u + 46*t^2*u^2 + 30*t*u^3 + 11*u^4) + 
   6*s^2*(t + u)^2*(14*t^4 + 55*t^3*u + 106*t^2*u^2 + 55*t*u^3 + 14*u^4) + 
   s^3*(35*t^5 - 147*t^4*u - 488*t^3*u^2 - 488*t^2*u^3 - 147*t*u^4 + 35*u^5))*
  H[1, z]*H[3, 2, y] + 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (-21*s*t^2 + 7*t^3 + 2*u^3 + 2*s^2*(8*t + u))*H[0, 1, z]*H[3, 2, y] + 
 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (s^2*(3*t + 7*u) - 21*s*(t^2 + u^2) + 4*(3*t^3 + 4*u^3))*H[1, 0, z]*
  H[3, 2, y] - 9*s^2*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^2*
  (6*(t + u)^4*(t^4 + 9*t^3*u + 12*t^2*u^2 + 9*t*u^3 + u^4) + 
   6*s^2*(t + u)^2*(7*t^4 + 79*t^3*u + 120*t^2*u^2 + 79*t*u^3 + 7*u^4) + 
   2*s*(t + u)^3*(11*t^4 + 68*t^3*u + 66*t^2*u^2 + 68*t*u^3 + 11*u^4) + 
   s^4*(58*t^4 + 244*t^3*u + 324*t^2*u^2 + 244*t*u^3 + 58*u^4) + 
   s^3*(21*t^5 + 103*t^4*u + 76*t^3*u^2 + 76*t^2*u^3 + 103*t*u^4 + 21*u^5))*
  H[1, z]*H[3, 3, y] - 162*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (-7*s*t^2 + t^3 + s^2*(4*t - 2*u) - 2*u^3)*H[0, 1, z]*H[3, 3, y] - 
 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*(2*t^3 + 2*s^2*(t - 8*u) + 
   21*s*u^2 - 7*u^3)*H[1, 0, z]*H[3, 3, y] + 162*s^3*t^2*(s + t)^6*u^2*
  (s + u)^6*(t + u)^6*(6*s^2*(t + u) - 7*s*(t^2 + u^2) + 3*(t^3 + u^3))*
  H[1, 1, z]*H[3, 3, y] - 9*s^2*t^2*u^3*(t + u)^2*
  (48*s^16*t*(t^2 + t*u + u^2) + s^15*(406*t^4 + 760*t^3*u + 676*t^2*u^2 + 
     280*t*u^3 - 42*u^4) - 4*t^6*u^5*(t + u)^4*(2*t^4 - 2*t^3*u - 3*t^2*u^2 - 
     4*t*u^3 + u^4) + 6*s^14*(259*t^5 + 758*t^4*u + 842*t^3*u^2 + 
     488*t^2*u^3 + 43*t*u^4 - 54*u^5) + 
   s^13*(3279*t^6 + 14193*t^5*u + 22117*t^4*u^2 + 17302*t^3*u^3 + 
     5325*t^2*u^4 - 1871*t*u^5 - 1097*u^6) - 3*s*t^5*u^4*(t + u)^3*
    (36*t^6 + 123*t^5*u - 49*t^4*u^2 - 96*t^3*u^3 - 137*t^2*u^4 - 157*t*u^5 - 
     12*u^6) + s^12*(4518*t^7 + 27930*t^6*u + 60441*t^5*u^2 + 63656*t^4*u^3 + 
     32972*t^3*u^4 - 138*t^2*u^5 - 7939*t*u^6 - 2176*u^7) + 
   3*s^11*(1282*t^8 + 14379*t^7*u + 43551*t^6*u^2 + 56690*t^5*u^3 + 
     34411*t^4*u^4 + 4083*t^3*u^5 - 8119*t^2*u^6 - 4984*t*u^7 - 957*u^8) + 
   3*s^2*t^4*u^3*(t + u)^2*(70*t^8 + 10*t^7*u + 390*t^6*u^2 + 1320*t^5*u^3 + 
     1258*t^4*u^4 + 841*t^3*u^5 + 520*t^2*u^6 - 29*t*u^7 - 144*u^8) + 
   s^10*(261*t^9 + 51276*t^8*u + 231490*t^7*u^2 + 387370*t^6*u^3 + 
     271341*t^5*u^4 + 22938*t^4*u^5 - 83676*t^3*u^6 - 54438*t^2*u^7 - 
     15952*t*u^8 - 2722*u^9) + s^9*(-3833*t^10 + 41857*t^9*u + 
     278922*t^8*u^2 + 609777*t^7*u^3 + 595434*t^6*u^4 + 177964*t^5*u^5 - 
     159409*t^4*u^6 - 171107*t^3*u^7 - 61099*t^2*u^8 - 10395*t*u^9 - 
     1919*u^10) - 3*s^8*(1552*t^11 - 7996*t^10*u - 70045*t^9*u^2 - 
     183844*t^8*u^3 - 245044*t^7*u^4 - 171908*t^6*u^5 - 28640*t^5*u^6 + 
     59328*t^4*u^7 + 51408*t^3*u^8 + 15104*t^2*u^9 + 1537*t*u^10 + 
     324*u^11) + s^3*t^3*u^2*(-892*t^11 - 4101*t^10*u - 848*t^9*u^2 + 
     30700*t^8*u^3 + 77002*t^7*u^4 + 77631*t^6*u^5 + 29086*t^5*u^6 - 
     3442*t^4*u^7 - 1586*t^3*u^8 + 4048*t^2*u^9 + 2590*t*u^10 + 516*u^11) + 
   s^4*t^2*u*(234*t^12 - 6297*t^11*u - 27432*t^10*u^2 - 8349*t^9*u^3 + 
     116988*t^8*u^4 + 222501*t^7*u^5 + 150288*t^6*u^6 + 30496*t^5*u^7 + 
     22300*t^4*u^8 + 46794*t^3*u^9 + 27040*t^2*u^10 + 3727*t*u^11 - 
     594*u^12) + s^7*(-2670*t^12 + 10791*t^11*u + 92370*t^10*u^2 + 
     258645*t^9*u^3 + 445656*t^8*u^4 + 545783*t^7*u^5 + 467465*t^6*u^6 + 
     213189*t^5*u^7 - 25755*t^4*u^8 - 76014*t^3*u^9 - 26067*t^2*u^10 - 
     1706*t*u^11 - 311*u^12) + s^6*(-781*t^13 + 3896*t^12*u + 
     10239*t^11*u^2 + 22668*t^10*u^3 + 126624*t^9*u^4 + 323152*t^8*u^5 + 
     446208*t^7*u^6 + 416738*t^6*u^7 + 264265*t^5*u^8 + 77926*t^4*u^9 - 
     13647*t^3*u^10 - 11694*t^2*u^11 - 556*t*u^12 - 46*u^13) - 
   3*s^5*t*(28*t^13 - 394*t^12*u + 4246*t^11*u^2 + 16507*t^10*u^3 - 
     2246*t^9*u^4 - 70360*t^8*u^5 - 107720*t^7*u^6 - 81351*t^6*u^7 - 
     59916*t^5*u^8 - 50968*t^4*u^9 - 24330*t^3*u^10 - 2182*t^2*u^11 + 
     1226*t*u^12 + 36*u^13))*H[0, 0, 1, z] + 54*s^2*t^3*(s + t)^6*u^3*
  (s + u)^6*(t + u)^6*(7*t^2 - 21*t*u + 16*u^2)*H[0, y]*H[0, 0, 1, z] - 
 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(14*s^3 - 21*s^2*u + 5*s*u^2 + 
   t*(23*t^2 - 42*t*u + 23*u^2))*H[1, y]*H[0, 0, 1, z] - 
 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*(3*t^3 + s^2*(12*t - 17*u) - 
   8*u^3 - 21*s*(t^2 - u^2))*H[2, y]*H[0, 0, 1, z] + 
 216*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*(s^2 + t^2 - t*u + u^2)*
  H[3, y]*H[0, 0, 1, z] + 9*s^2*t^2*(s + t)^2*u^2*(s + u)^6*(t + u)^6*
  (16*s^8 + 2*s^7*(48*t - 5*u) + 16*t^4*(t^2 + t*u + u^2)^2 + 
   s^6*(272*t^2 - 46*t*u + 36*u^2) + 3*s^5*(160*t^3 - 26*t^2*u + 60*t*u^2 + 
     u^3) + 2*s*t^3*(48*t^4 + 43*t^3*u + 159*t^2*u^2 - 3*t*u^3 + 32*u^4) + 
   s^4*(576*t^4 - 68*t^3*u + 570*t^2*u^2 - 141*t*u^3 + 50*u^4) + 
   s^3*t*(480*t^4 - 14*t^3*u + 966*t^2*u^2 - 297*t*u^3 + 116*u^4) + 
   s^2*t^2*(272*t^4 + 66*t^3*u + 810*t^2*u^2 - 191*t*u^3 + 138*u^4))*
  H[0, 0, 2, y] + 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (16*s^3 - 21*s^2*u + 7*s*u^2 + t*(16*t^2 - 21*t*u + 7*u^2))*H[0, z]*
  H[0, 0, 2, y] + 54*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*
  H[1, z]*H[0, 0, 2, y] - 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (17*s^3 - 21*s^2*u + 8*s*u^2 + t*(23*t^2 - 42*t*u + 23*u^2))*H[1, z]*
  H[0, 0, 3, y] - 9*s^2*t^2*(s + t)^2*u^2*
  (t^4*u^6*(t + u)^6*(82*t^4 + 95*t^3*u + 162*t^2*u^2 + 103*t*u^3 + 72*u^4) + 
   2*s^14*(20*t^6 + 90*t^5*u + 486*t^4*u^2 + 102*t^3*u^3 + 567*t^2*u^4 + 
     162*t*u^5 + 41*u^6) + s^13*(240*t^7 + 1137*t^6*u + 6207*t^5*u^2 + 
     6350*t^4*u^3 + 5393*t^3*u^4 + 9258*t^2*u^5 + 2452*t*u^6 + 587*u^7) + 
   s*t^3*u^5*(t + u)^3*(324*t^8 + 1480*t^7*u + 3692*t^6*u^2 + 7077*t^5*u^3 + 
     8537*t^4*u^4 + 7148*t^3*u^5 + 3513*t^2*u^6 + 1161*t*u^7 + 192*u^8) + 
   2*s^12*(340*t^8 + 1959*t^7*u + 9882*t^6*u^2 + 19201*t^5*u^3 + 
     13975*t^4*u^4 + 19758*t^3*u^5 + 18012*t^2*u^6 + 4552*t*u^7 + 981*u^8) + 
   s^11*(1200*t^9 + 9192*t^8*u + 44340*t^7*u^2 + 122597*t^6*u^3 + 
     144192*t^5*u^4 + 130131*t^4*u^5 + 158979*t^3*u^6 + 93408*t^2*u^7 + 
     22917*t*u^8 + 4140*u^9) + 2*s^2*t^2*u^4*(t + u)^2*
    (567*t^10 + 3495*t^9*u + 10455*t^8*u^2 + 22299*t^7*u^3 + 34512*t^6*u^4 + 
     36285*t^5*u^5 + 27978*t^4*u^6 + 13887*t^3*u^7 + 4900*t^2*u^8 + 
     1228*t*u^9 + 150*u^10) + s^10*(1440*t^10 + 14325*t^9*u + 74676*t^8*u^2 + 
     256075*t^7*u^3 + 463994*t^6*u^4 + 477855*t^5*u^5 + 481574*t^4*u^6 + 
     413445*t^3*u^7 + 179130*t^2*u^8 + 42324*t*u^9 + 6250*u^10) + 
   s^9*(1200*t^11 + 14325*t^10*u + 89730*t^9*u^2 + 369308*t^8*u^3 + 
     913391*t^7*u^4 + 1280067*t^6*u^5 + 1267160*t^5*u^6 + 1139286*t^4*u^7 + 
     717933*t^3*u^8 + 255216*t^2*u^9 + 57682*t*u^10 + 7134*u^11) + 
   s^8*(680*t^12 + 9192*t^11*u + 74676*t^10*u^2 + 369308*t^9*u^3 + 
     1139856*t^8*u^4 + 2105145*t^7*u^5 + 2469616*t^6*u^6 + 2278827*t^5*u^7 + 
     1723878*t^4*u^8 + 861891*t^3*u^9 + 270120*t^2*u^10 + 57645*t*u^11 + 
     6222*u^12) + s^3*t*u^3*(204*t^13 + 5393*t^12*u + 39516*t^11*u^2 + 
     158979*t^10*u^3 + 413445*t^9*u^4 + 717933*t^8*u^5 + 861891*t^7*u^6 + 
     749180*t^6*u^7 + 476400*t^5*u^8 + 217679*t^4*u^9 + 73804*t^3*u^10 + 
     18960*t^2*u^11 + 3056*t*u^12 + 192*u^13) + 
   s^7*(240*t^13 + 3918*t^12*u + 44340*t^11*u^2 + 256075*t^10*u^3 + 
     913391*t^9*u^4 + 2105145*t^8*u^5 + 3117770*t^7*u^6 + 3290207*t^6*u^7 + 
     2813262*t^5*u^8 + 1796051*t^4*u^9 + 749180*t^3*u^10 + 212256*t^2*u^11 + 
     41681*t*u^12 + 4052*u^13) + s^4*u^2*(972*t^14 + 6350*t^13*u + 
     27950*t^12*u^2 + 130131*t^11*u^3 + 481574*t^10*u^4 + 1139286*t^9*u^5 + 
     1723878*t^8*u^6 + 1796051*t^7*u^7 + 1348082*t^6*u^8 + 713229*t^5*u^9 + 
     264568*t^4*u^10 + 73804*t^3*u^11 + 15012*t^2*u^12 + 1737*t*u^13 + 
     72*u^14) + s^5*u*(180*t^14 + 6207*t^13*u + 38402*t^12*u^2 + 
     144192*t^11*u^3 + 477855*t^10*u^4 + 1267160*t^9*u^5 + 2278827*t^8*u^6 + 
     2813262*t^7*u^7 + 2536634*t^6*u^8 + 1636380*t^5*u^9 + 713229*t^4*u^10 + 
     217679*t^3*u^11 + 49830*t^2*u^12 + 7572*t*u^13 + 535*u^14) + 
   s^6*(40*t^14 + 1137*t^13*u + 19764*t^12*u^2 + 122597*t^11*u^3 + 
     463994*t^10*u^4 + 1280067*t^9*u^5 + 2469616*t^8*u^6 + 3290207*t^7*u^7 + 
     3299184*t^6*u^8 + 2536634*t^5*u^9 + 1348082*t^4*u^10 + 476400*t^3*u^11 + 
     121304*t^2*u^12 + 21362*t*u^13 + 1860*u^14))*H[0, 1, 0, y] + 
 54*s^2*t^2*(s + t)^7*u^3*(s + u)^6*(t + u)^6*(s^2 - s*t + t^2 + u^2)*H[0, z]*
  H[0, 1, 0, y] - 54*s^2*t^2*(s + t)^7*u^3*(s + u)^6*(t + u)^6*
  (s^2 - s*t + t^2 + u^2)*H[1, z]*H[0, 1, 0, y] - 
 9*s^2*t^2*u^2*(s + u)^2*(t^6*u^4*(t + u)^6*(54*t^4 + 61*t^3*u + 
     108*t^2*u^2 + 63*t*u^3 + 72*u^4) + 
   s^14*(24*t^6 + 48*t^5*u + 570*t^4*u^2 - 428*t^3*u^3 + 570*t^2*u^4 + 
     48*t*u^5 + 24*u^6) + s^13*(198*t^7 + 423*t^6*u + 4596*t^5*u^2 - 
     773*t^4*u^3 + 1293*t^3*u^4 + 3678*t^2*u^5 + 445*t*u^6 + 164*u^7) + 
   2*s^12*(381*t^8 + 996*t^7*u + 8583*t^6*u^2 + 4962*t^5*u^3 - 1093*t^4*u^4 + 
     9133*t^3*u^5 + 5685*t^2*u^6 + 995*t*u^7 + 250*u^8) + 
   s*t^5*u^3*(t + u)^3*(120*t^8 + 755*t^7*u + 2097*t^6*u^2 + 4218*t^5*u^3 + 
     5025*t^4*u^4 + 4479*t^3*u^5 + 2400*t^2*u^6 + 1062*t*u^7 + 264*u^8) + 
   s^11*(1810*t^9 + 6684*t^8*u + 42861*t^7*u^2 + 65101*t^6*u^3 + 
     14637*t^5*u^4 + 47253*t^4*u^5 + 68230*t^3*u^6 + 25260*t^2*u^7 + 
     5514*t*u^8 + 914*u^9) + s^2*t^4*u^2*(t + u)^2*
    (150*t^10 + 1363*t^9*u + 5128*t^8*u^2 + 14028*t^7*u^3 + 29582*t^6*u^4 + 
     40319*t^5*u^5 + 43476*t^4*u^6 + 30852*t^3*u^7 + 15612*t^2*u^8 + 
     5634*t*u^9 + 984*u^10) + s^10*(2942*t^10 + 15057*t^9*u + 79704*t^8*u^2 + 
     197422*t^7*u^3 + 168042*t^6*u^4 + 161106*t^5*u^5 + 242326*t^4*u^6 + 
     152718*t^3*u^7 + 44796*t^2*u^8 + 9593*t*u^9 + 1126*u^10) + 
   s^9*(3414*t^11 + 22679*t^10*u + 108608*t^9*u^2 + 350289*t^8*u^3 + 
     520144*t^7*u^4 + 534572*t^6*u^5 + 668499*t^5*u^6 + 561559*t^4*u^7 + 
     236030*t^3*u^8 + 58725*t^2*u^9 + 10337*t*u^10 + 968*u^11) + 
   s^8*(2858*t^12 + 23502*t^11*u + 109488*t^10*u^2 + 401125*t^9*u^3 + 
     830376*t^8*u^4 + 1057023*t^7*u^5 + 1281510*t^6*u^6 + 1294671*t^5*u^7 + 
     763434*t^4*u^8 + 255335*t^3*u^9 + 53334*t^2*u^10 + 6864*t*u^11 + 
     560*u^12) + s^3*t^3*u*(68*t^13 + 1381*t^12*u + 8670*t^11*u^2 + 
     32224*t^10*u^3 + 98444*t^9*u^4 + 234381*t^8*u^5 + 403432*t^7*u^6 + 
     513499*t^6*u^7 + 468300*t^5*u^8 + 284193*t^4*u^9 + 109531*t^3*u^10 + 
     25626*t^2*u^11 + 2863*t*u^12 + 4*u^13) + 
   s^7*(1702*t^13 + 16874*t^12*u + 83238*t^11*u^2 + 327340*t^10*u^3 + 
     854637*t^9*u^4 + 1330788*t^8*u^5 + 1628065*t^7*u^6 + 1799862*t^6*u^7 + 
     1379631*t^5*u^8 + 643298*t^4*u^9 + 189807*t^3*u^10 + 33732*t^2*u^11 + 
     2848*t*u^12 + 194*u^13) + s^6*(690*t^14 + 8269*t^13*u + 46212*t^12*u^2 + 
     196440*t^11*u^3 + 626776*t^10*u^4 + 1226090*t^9*u^5 + 1608414*t^8*u^6 + 
     1744141*t^7*u^7 + 1476888*t^6*u^8 + 838464*t^5*u^9 + 328934*t^4*u^10 + 
     93799*t^3*u^11 + 15468*t^2*u^12 + 769*t*u^13 + 30*u^14) + 
   s^5*t*(172*t^14 + 2760*t^13*u + 18564*t^12*u^2 + 84161*t^11*u^3 + 
     314874*t^10*u^4 + 798051*t^9*u^5 + 1288370*t^8*u^6 + 1497054*t^7*u^7 + 
     1298565*t^6*u^8 + 753305*t^5*u^9 + 287331*t^4*u^10 + 93036*t^3*u^11 + 
     28376*t^2*u^12 + 4965*t*u^13 + 120*u^14) + 
   s^4*t^2*(20*t^14 + 620*t^13*u + 5958*t^12*u^2 + 28762*t^11*u^3 + 
     108808*t^10*u^4 + 331983*t^9*u^5 + 688630*t^8*u^6 + 990159*t^7*u^7 + 
     1027170*t^6*u^8 + 711621*t^5*u^9 + 292866*t^4*u^10 + 68769*t^3*u^11 + 
     13210*t^2*u^12 + 4050*t*u^13 + 822*u^14))*H[0, 1, 0, z] + 
 54*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(8*s^2 - 21*s*u + 17*u^2)*
  H[0, y]*H[0, 1, 0, z] + 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (23*s^3 - 42*s^2*u + 23*s*u^2 + t*(14*t^2 - 21*t*u + 5*u^2))*H[1, y]*
  H[0, 1, 0, z] - 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (s^2*(7*t + 24*u) - 21*s*(t^2 + 2*u^2) + 8*(2*t^3 + 3*u^3))*H[2, y]*
  H[0, 1, 0, z] - 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (7*s^2*(t + u) - 21*s*(t^2 + u^2) + 16*(t^3 + u^3))*H[3, y]*H[0, 1, 0, z] + 
 9*s^2*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^2*
  (16*(t + u)^4*(t^2 + t*u + u^2)^2 + 2*s*(t + u)^3*
    (16*t^4 - 5*t^3*u - 8*t*u^3 - 5*u^4) + 6*s^2*(t + u)^2*
    (8*t^4 + 37*t^3*u + 53*t^2*u^2 + 18*t*u^3 + 6*u^4) + 
   2*s^4*(8*t^4 + 32*t^3*u + 69*t^2*u^2 + 58*t*u^3 + 25*u^4) + 
   s^3*(32*t^5 - 6*t^4*u - 191*t^3*u^2 - 297*t^2*u^3 - 141*t*u^4 + 3*u^5))*
  H[0, 1, 1, z] - 54*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*
  H[0, y]*H[0, 1, 1, z] + 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (-21*s*t^2 + 7*t^3 + 2*u^3 + 2*s^2*(8*t + u))*H[3, y]*H[0, 1, 1, z] + 
 9*s^2*t^2*(s + t)^2*u^2*(s + u)^6*(t + u)^6*(16*s^8 + 2*s^7*(48*t - 5*u) + 
   16*t^4*(t^2 + t*u + u^2)^2 + s^6*(272*t^2 - 46*t*u + 36*u^2) + 
   3*s^5*(160*t^3 - 26*t^2*u + 60*t*u^2 + u^3) + 
   2*s*t^3*(48*t^4 + 43*t^3*u + 159*t^2*u^2 - 3*t*u^3 + 32*u^4) + 
   s^4*(576*t^4 - 68*t^3*u + 570*t^2*u^2 - 141*t*u^3 + 50*u^4) + 
   s^3*t*(480*t^4 - 14*t^3*u + 966*t^2*u^2 - 297*t*u^3 + 116*u^4) + 
   s^2*t^2*(272*t^4 + 66*t^3*u + 810*t^2*u^2 - 191*t*u^3 + 138*u^4))*
  H[0, 2, 0, y] - 54*s^2*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (-21*s^2*u^2 + s^3*(-2*t + 7*u) + t*u*(t^2 + u^2) - 2*s*(t^3 - 8*u^3))*
  H[0, z]*H[0, 2, 0, y] + 54*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (s^2 + u^2)*H[1, z]*H[0, 2, 0, y] - 9*s^2*t^2*(s + t)^6*u^2*(s + u)^6*
  (t + u)^2*(16*(t + u)^4*(t^2 + t*u + u^2)^2 + 
   2*s*(t + u)^3*(16*t^4 - 5*t^3*u - 8*t*u^3 - 5*u^4) + 
   6*s^2*(t + u)^2*(8*t^4 + 37*t^3*u + 53*t^2*u^2 + 18*t*u^3 + 6*u^4) + 
   2*s^4*(8*t^4 + 32*t^3*u + 69*t^2*u^2 + 58*t*u^3 + 25*u^4) + 
   s^3*(32*t^5 - 6*t^4*u - 191*t^3*u^2 - 297*t^2*u^3 - 141*t*u^4 + 3*u^5))*
  H[0, 2, 2, y] + 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (t^3 - 21*s*u^2 + 7*u^3 + s^2*(t + 16*u))*H[0, z]*H[0, 2, 2, y] - 
 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(16*s^3 - 21*s^2*u + 7*s*u^2 + 
   t*(23*t^2 - 42*t*u + 23*u^2))*H[1, z]*H[0, 2, 3, y] - 
 108*s^3*t^3*(s + t)^6*(s^2 + t^2)*u^2*(s + u)^6*(t + u)^6*H[1, z]*
  H[0, 3, 0, y] + 9*s^2*t^2*u^2*(t + u)^3*(6*s^16*t*(7*t^2 + 9*t*u + 6*u^2) + 
   2*t^6*u^7*(t + u)^3*(3*t^3 + 3*t^2*u + 2*t*u^2 - 2*u^3) + 
   s^15*(303*t^4 + 592*t^3*u + 471*t^2*u^2 + 162*t*u^3 - 20*u^4) - 
   s*t^5*u^5*(t + u)^3*(60*t^5 + 311*t^4*u - 432*t^3*u^2 + 276*t^2*u^3 - 
     369*t*u^4 - 36*u^5) + 6*s^14*(169*t^5 + 505*t^4*u + 555*t^3*u^2 + 
     298*t^2*u^3 + 28*t*u^4 - 27*u^5) + 
   s^13*(2124*t^6 + 9168*t^5*u + 14433*t^4*u^2 + 11704*t^3*u^3 + 
     4428*t^2*u^4 - 468*t*u^5 - 581*u^6) + 
   s^12*(3168*t^7 + 18761*t^6*u + 41187*t^5*u^2 + 46996*t^4*u^3 + 
     30240*t^3*u^4 + 7023*t^2*u^5 - 2705*t*u^6 - 1250*u^7) + 
   3*s^2*t^4*u^4*(t + u)^2*(124*t^7 - 41*t^6*u + 393*t^5*u^2 + 752*t^4*u^3 - 
     58*t^3*u^4 - 83*t^2*u^5 + 67*t*u^6 - 144*u^7) + 
   3*s^11*(1198*t^8 + 8845*t^7*u + 28544*t^6*u^2 + 45301*t^5*u^3 + 
     36942*t^4*u^4 + 13461*t^3*u^5 - 513*t^2*u^6 - 2053*t*u^7 - 617*u^8) + 
   2*s^10*(1584*t^9 + 12600*t^8*u + 61833*t^7*u^2 + 141385*t^6*u^3 + 
     151749*t^5*u^4 + 65916*t^4*u^5 - 5008*t^3*u^6 - 12213*t^2*u^7 - 
     3720*t*u^8 - 1010*u^9) + s^9*(2124*t^10 + 15698*t^9*u + 119571*t^8*u^2 + 
     374827*t^7*u^3 + 545750*t^6*u^4 + 365202*t^5*u^5 + 35708*t^4*u^6 - 
     89929*t^3*u^7 - 40998*t^2*u^8 - 5270*t*u^9 - 1627*u^10) + 
   s^3*t^3*u^3*(-596*t^10 - 1994*t^9*u + 3858*t^8*u^2 + 28609*t^7*u^3 + 
     46052*t^6*u^4 + 18549*t^5*u^5 - 17516*t^4*u^6 - 16214*t^3*u^7 - 
     1440*t^2*u^8 + 1924*t*u^9 + 516*u^10) + 
   s^4*t^2*u^2*(534*t^11 - 4331*t^10*u - 15489*t^9*u^2 + 20085*t^8*u^3 + 
     111507*t^7*u^4 + 114702*t^6*u^5 + 4056*t^5*u^6 - 39999*t^4*u^7 + 
     4137*t^3*u^8 + 19119*t^2*u^9 + 4261*t*u^10 - 594*u^11) + 
   3*s^8*(338*t^11 + 2161*t^10*u + 26531*t^9*u^2 + 102456*t^8*u^3 + 
     186340*t^7*u^4 + 187188*t^6*u^5 + 91788*t^5*u^6 - 10618*t^4*u^7 - 
     36040*t^3*u^8 - 12919*t^2*u^9 - 871*t*u^10 - 302*u^11) + 
   s^7*(303*t^12 + 1923*t^11*u + 38271*t^10*u^2 + 153236*t^9*u^3 + 
     317481*t^8*u^4 + 437529*t^7*u^5 + 411356*t^6*u^6 + 216279*t^5*u^7 + 
     3510*t^4*u^8 - 62300*t^3*u^9 - 25146*t^2*u^10 - 1197*t*u^11 - 
     305*u^12) + 3*s^5*t*u*(28*t^12 + 1170*t^11*u - 1568*t^10*u^2 - 
     4717*t^9*u^3 + 25472*t^8*u^4 + 68190*t^7*u^5 + 52378*t^6*u^6 + 
     14185*t^5*u^7 + 13608*t^4*u^8 + 14976*t^3*u^9 + 2738*t^2*u^10 - 
     1184*t*u^11 - 36*u^12) + s^6*(42*t^13 + 472*t^12*u + 13542*t^11*u^2 + 
     35941*t^10*u^3 + 82991*t^9*u^4 + 206457*t^8*u^5 + 302177*t^7*u^6 + 
     248867*t^6*u^7 + 136875*t^5*u^8 + 44461*t^4*u^9 - 10557*t^3*u^10 - 
     11424*t^2*u^11 - 486*t*u^12 - 46*u^13))*H[0, 3, 2, y] + 
 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*(t^3 + s^2*(t - 15*u) + 
   21*s*u^2 - 6*u^3)*H[0, z]*H[0, 3, 2, y] - 54*s^3*t^2*(s + t)^6*u^2*
  (s + u)^6*(t + u)^6*(t^3 - 21*s*u^2 + 8*u^3 + s^2*(t + 17*u))*H[1, z]*
  H[0, 3, 2, y] + 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (t^3 - 21*s*u^2 + 4*u^3 + s^2*(t + 13*u))*H[1, z]*H[0, 3, 3, y] - 
 9*s^2*t^2*(s + t)^2*u^2*(s + u)^6*(t + u)^6*(32*s^8 + 2*s^7*(96*t + 11*u) + 
   s^6*(544*t^2 + 40*t*u + 84*u^2) + s^5*(960*t^3 - 12*t^2*u + 498*t*u^2 + 
     35*u^3) + s^4*(1152*t^4 - 82*t^3*u + 1380*t^2*u^2 - 147*t*u^3 + 
     66*u^4) + t^4*(32*t^4 + 22*t^3*u + 84*t^2*u^2 + 35*t*u^3 + 66*u^4) + 
   4*s^2*t^2*(136*t^4 - 3*t^3*u + 345*t^2*u^2 - 122*t*u^3 + 69*u^4) + 
   2*s^3*t*(480*t^4 - 41*t^3*u + 966*t^2*u^2 - 244*t*u^3 + 90*u^4) + 
   s*t^3*(192*t^4 + 40*t^3*u + 498*t^2*u^2 - 147*t*u^3 + 180*u^4))*
  H[1, 0, 0, y] + 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (7*s^3 - 21*s^2*u + 16*s*u^2 + 2*t*(t^2 + u^2))*H[0, z]*H[1, 0, 0, y] - 
 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (2*s^3 + 2*s*u^2 + t*(7*t^2 - 21*t*u + 16*u^2))*H[1, z]*H[1, 0, 0, y] - 
 9*s^2*t^2*(s + t)^6*u^2*(s + u)^2*(t + u)^6*(16*s^8 + 32*s^7*(t + 3*u) + 
   s^6*(48*t^2 + 86*t*u + 272*u^2) + s^5*(32*t^3 + 318*t^2*u + 66*t*u^2 + 
     480*u^3) + u^4*(50*t^4 + 3*t^3*u + 36*t^2*u^2 - 10*t*u^3 + 16*u^4) + 
   s*u^3*(116*t^4 - 141*t^3*u + 180*t^2*u^2 - 46*t*u^3 + 96*u^4) + 
   s^2*u^2*(138*t^4 - 297*t^3*u + 570*t^2*u^2 - 78*t*u^3 + 272*u^4) + 
   2*s^4*(8*t^4 - 3*t^3*u + 405*t^2*u^2 - 7*t*u^3 + 288*u^4) + 
   s^3*u*(64*t^4 - 191*t^3*u + 966*t^2*u^2 - 68*t*u^3 + 480*u^4))*
  H[1, 0, 0, z] + 54*s^2*t^3*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(t^2 + u^2)*
  H[0, y]*H[1, 0, 0, z] - 54*s^2*t^3*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (7*s^3 - 21*s^2*t + 16*s*t^2 + t^2*u + u^3)*H[2, y]*H[1, 0, 0, z] + 
 9*s^2*t^2*u^2*(t + u)^2*(2*t^6*u^6*(t + u)^4*(12*t^4 + 34*t^3*u + 
     42*t^2*u^2 + 37*t*u^3 + 15*u^4) + 
   2*s^16*(10*t^4 + 34*t^3*u + 75*t^2*u^2 + 60*t*u^3 + 27*u^4) + 
   s^15*(172*t^5 + 620*t^4*u + 1381*t^3*u^2 + 1663*t^2*u^3 + 1115*t*u^4 + 
     385*u^5) + s*t^5*u^5*(t + u)^3*(48*t^6 + 301*t^5*u + 943*t^4*u^2 + 
     1734*t^3*u^3 + 1261*t^2*u^4 + 409*t*u^5 + 120*u^6) + 
   6*s^14*(115*t^6 + 460*t^5*u + 993*t^4*u^2 + 1445*t^3*u^3 + 1334*t^2*u^4 + 
     787*t*u^5 + 214*u^6) + s^13*(1702*t^7 + 8269*t^6*u + 18564*t^5*u^2 + 
     28762*t^4*u^3 + 32224*t^3*u^4 + 25647*t^2*u^5 + 12894*t*u^6 + 
     2706*u^7) + 3*s^2*t^4*u^4*(t + u)^2*(190*t^8 + 846*t^7*u + 
     1908*t^6*u^2 + 3758*t^5*u^3 + 5508*t^4*u^4 + 4801*t^3*u^5 + 
     2668*t^2*u^6 + 1107*t*u^7 + 274*u^8) + 
   s^12*(2858*t^8 + 16874*t^7*u + 46212*t^6*u^2 + 84161*t^5*u^3 + 
     108808*t^4*u^4 + 98444*t^3*u^5 + 62766*t^2*u^6 + 24725*t*u^7 + 
     4100*u^8) + 3*s^11*(1138*t^9 + 7834*t^8*u + 27746*t^7*u^2 + 
     65480*t^6*u^3 + 104958*t^5*u^4 + 110661*t^4*u^5 + 78127*t^3*u^6 + 
     37837*t^2*u^7 + 11435*t*u^8 + 1592*u^9) + 
   s^10*(2942*t^10 + 22679*t^9*u + 109488*t^8*u^2 + 327340*t^7*u^3 + 
     626776*t^6*u^4 + 798051*t^5*u^5 + 688630*t^4*u^6 + 403432*t^3*u^7 + 
     153696*t^2*u^8 + 35130*t*u^9 + 4380*u^10) + 
   s^3*t^3*u^3*(-428*t^11 + 1293*t^10*u + 18266*t^9*u^2 + 68230*t^8*u^3 + 
     152718*t^7*u^4 + 236030*t^6*u^5 + 255335*t^5*u^6 + 189807*t^4*u^7 + 
     93799*t^3*u^8 + 28376*t^2*u^9 + 4050*t*u^10 + 4*u^11) + 
   s^9*(1810*t^11 + 15057*t^10*u + 108608*t^9*u^2 + 401125*t^8*u^3 + 
     854637*t^7*u^4 + 1226090*t^6*u^5 + 1288370*t^5*u^6 + 990159*t^4*u^7 + 
     513499*t^3*u^8 + 158123*t^2*u^9 + 26724*t*u^10 + 3094*u^11) + 
   3*s^8*(254*t^12 + 2228*t^11*u + 26568*t^10*u^2 + 116763*t^9*u^3 + 
     276792*t^8*u^4 + 443596*t^7*u^5 + 536138*t^6*u^6 + 499018*t^5*u^7 + 
     342390*t^4*u^8 + 156100*t^3*u^9 + 40264*t^2*u^10 + 5043*t*u^11 + 
     522*u^12) + s^4*t^2*u^2*(570*t^12 - 773*t^11*u - 2186*t^10*u^2 + 
     47253*t^9*u^3 + 242326*t^8*u^4 + 561559*t^7*u^5 + 763434*t^6*u^6 + 
     643298*t^5*u^7 + 328934*t^4*u^8 + 93036*t^3*u^9 + 13210*t^2*u^10 + 
     2863*t*u^11 + 984*u^12) + 3*s^5*t*u*(16*t^13 + 1532*t^12*u + 
     3308*t^11*u^2 + 4879*t^10*u^3 + 53702*t^9*u^4 + 222833*t^8*u^5 + 
     431557*t^7*u^6 + 459877*t^6*u^7 + 279488*t^5*u^8 + 95777*t^4*u^9 + 
     22923*t^3*u^10 + 8542*t^2*u^11 + 2534*t*u^12 + 88*u^13) + 
   s^7*(198*t^13 + 1992*t^12*u + 42861*t^11*u^2 + 197422*t^10*u^3 + 
     520144*t^9*u^4 + 1057023*t^8*u^5 + 1628065*t^7*u^6 + 1744141*t^6*u^7 + 
     1298565*t^5*u^8 + 711621*t^4*u^9 + 284193*t^3*u^10 + 67710*t^2*u^11 + 
     6378*t*u^12 + 495*u^13) + s^6*(24*t^14 + 423*t^13*u + 17166*t^12*u^2 + 
     65101*t^11*u^3 + 168042*t^10*u^4 + 534572*t^9*u^5 + 1281510*t^8*u^6 + 
     1799862*t^7*u^7 + 1476888*t^6*u^8 + 753305*t^5*u^9 + 292866*t^4*u^10 + 
     109531*t^3*u^11 + 27864*t^2*u^12 + 1854*t*u^13 + 72*u^14))*
  H[1, 0, 1, z] - 54*s^2*t^3*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (8*t^2 - 21*t*u + 17*u^2)*H[0, y]*H[1, 0, 1, z] - 
 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(14*s^3 - 21*s^2*u + 5*s*u^2 + 
   t*(23*t^2 - 42*t*u + 23*u^2))*H[1, y]*H[1, 0, 1, z] + 
 54*s^2*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (16*s^3*(t + u) - 21*s^2*(t^2 + u^2) - 2*t*u*(t^2 + u^2) + 7*s*(t^3 + u^3))*
  H[2, y]*H[1, 0, 1, z] + 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (-21*s*t^2 + 7*t^3 + 2*u^3 + 2*s^2*(8*t + u))*H[3, y]*H[1, 0, 1, z] - 
 9*s^2*t^2*(s + t)^3*u^2*(s + u)^6*(t + u)^6*(2*s^7 + 16*s^6*(t + 3*u) + 
   6*s^5*(7*t^2 + 30*t*u + 8*u^2) - 2*t^4*(3*t^3 + 13*t^2*u + 6*t*u^2 + 
     10*u^3) + s^4*(50*t^3 + 240*t^2*u + 216*t*u^2 + 51*u^3) - 
   3*s^2*t*(4*t^4 + 26*t^3*u - 160*t^2*u^2 + 23*t*u^3 - 18*u^4) - 
   18*s*t^2*(t^4 + 5*t^3*u - 9*t^2*u^2 + 3*t*u^3 - 2*u^4) + 
   2*s^3*(11*t^4 + 47*t^3*u + 237*t^2*u^2 + 8*t*u^3 + 21*u^4))*
  H[1, 0, 2, y] - 162*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (5*s^3 - 7*s^2*u + 2*s*u^2 + t*(5*t^2 - 7*t*u + 2*u^2))*H[0, z]*
  H[1, 0, 2, y] + 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (14*s^3 - 21*s^2*u + 5*s*u^2 + t*(23*t^2 - 42*t*u + 23*u^2))*H[1, z]*
  H[1, 0, 3, y] + 9*s^2*t^2*(s + t)^2*u^2*(s + u)^6*(t + u)^6*
  (6*s^8 + s^7*(78*t + 22*u) + s^6*(324*t^2 + 202*t*u + 42*u^2) + 
   3*s^5*(230*t^3 + 202*t^2*u + 186*t*u^2 + 7*u^3) + 
   t^4*(6*t^4 + 22*t^3*u + 42*t^2*u^2 + 21*t*u^3 + 58*u^4) + 
   s^4*(876*t^4 + 962*t^3*u + 1710*t^2*u^2 + 103*t*u^3 + 58*u^4) + 
   2*s^3*t*(345*t^4 + 481*t^3*u + 1194*t^2*u^2 + 38*t*u^3 + 122*u^4) + 
   2*s^2*t^2*(162*t^4 + 303*t^3*u + 855*t^2*u^2 + 38*t*u^3 + 162*u^4) + 
   s*t^3*(78*t^4 + 202*t^3*u + 558*t^2*u^2 + 103*t*u^3 + 244*u^4))*
  H[1, 1, 0, y] - 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (7*s^3 - 21*s^2*u + 16*s*u^2 - 2*t*(t^2 + u^2))*H[0, z]*H[1, 1, 0, y] - 
 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (2*s^3 + 2*s*u^2 + t*(-7*t^2 + 21*t*u - 16*u^2))*H[1, z]*H[1, 1, 0, y] - 
 9*s^2*t^2*u^3*(s + u)^2*(t^6*u^4*(t + u)^6*(42*t^3 + 72*t^2*u + 35*t*u^2 + 
     46*u^3) + 2*s^14*(42*t^5 - 117*t^4*u + 446*t^3*u^2 - 105*t^2*u^3 + 
     54*t*u^4 + 4*u^5) + s^13*(781*t^6 - 1182*t^5*u + 6297*t^4*u^2 + 
     4101*t^3*u^3 - 450*t^2*u^4 + 693*t*u^5 + 24*u^6) + 
   2*s^12*(1335*t^7 - 1948*t^6*u + 6369*t^5*u^2 + 13716*t^4*u^3 + 
     424*t^3*u^4 - 720*t^2*u^5 + 642*t*u^6 + 2*u^7) - 
   s*t^5*u^2*(t + u)^3*(48*t^8 + 136*t^7*u - 294*t^6*u^2 - 1445*t^5*u^3 - 
     2858*t^4*u^4 - 1749*t^3*u^5 - 686*t^2*u^6 - 232*t*u^7 - 108*u^8) + 
   s^11*(4656*t^8 - 10791*t^7*u - 10239*t^6*u^2 + 49521*t^5*u^3 + 
     8349*t^4*u^4 - 30700*t^3*u^5 - 6330*t^2*u^6 + 486*t*u^7 - 80*u^8) + 
   s^10*(3833*t^9 - 23988*t^8*u - 92370*t^7*u^2 - 22668*t^6*u^3 - 
     6738*t^5*u^4 - 116988*t^4*u^5 - 77002*t^3*u^6 - 12864*t^2*u^7 - 
     1347*t*u^8 - 156*u^9) - s^2*t^4*u*(t + u)^2*(48*t^10 + 580*t^9*u + 
     1720*t^8*u^2 + 1305*t^7*u^3 - 4468*t^6*u^4 - 16726*t^5*u^5 - 
     16518*t^4*u^6 - 11337*t^3*u^7 - 6120*t^2*u^8 - 2490*t*u^9 - 594*u^10) - 
   s^9*(261*t^10 + 41857*t^9*u + 210135*t^8*u^2 + 258645*t^7*u^3 + 
     126624*t^6*u^4 + 211080*t^5*u^5 + 222501*t^4*u^6 + 77631*t^3*u^7 + 
     14031*t^2*u^8 + 2715*t*u^9 + 136*u^10) - 
   2*s^8*(1923*t^11 + 25638*t^10*u + 139461*t^9*u^2 + 275766*t^8*u^3 + 
     222828*t^7*u^4 + 161576*t^6*u^5 + 161580*t^5*u^6 + 75144*t^4*u^7 + 
     14543*t^3*u^8 + 5190*t^2*u^9 + 1485*t*u^10 + 26*u^11) - 
   s^7*t*(4518*t^11 + 43137*t^10*u + 231490*t^9*u^2 + 609777*t^8*u^3 + 
     735132*t^7*u^4 + 545783*t^6*u^5 + 446208*t^5*u^6 + 244053*t^4*u^7 + 
     30496*t^3*u^8 - 3442*t^2*u^9 + 5556*t*u^10 + 1932*u^11) - 
   s^4*t^2*(406*t^13 + 4548*t^12*u + 22117*t^11*u^2 + 63656*t^10*u^3 + 
     103233*t^9*u^4 + 22938*t^8*u^5 - 159409*t^7*u^6 - 177984*t^6*u^7 - 
     25755*t^5*u^8 + 77926*t^4*u^9 + 72990*t^3*u^10 + 27040*t^2*u^11 + 
     2590*t*u^12 - 432*u^13) - s^6*(3279*t^13 + 27930*t^12*u + 
     130653*t^11*u^2 + 387370*t^10*u^3 + 595434*t^9*u^4 + 515724*t^8*u^5 + 
     467465*t^7*u^6 + 416738*t^6*u^7 + 179748*t^5*u^8 + 22300*t^4*u^9 - 
     1586*t^3*u^10 + 954*t^2*u^11 + 579*t*u^12 - 4*u^13) - 
   s^5*t*(1554*t^13 + 14193*t^12*u + 60441*t^11*u^2 + 170070*t^10*u^3 + 
     271341*t^9*u^4 + 177964*t^8*u^5 + 85920*t^7*u^6 + 213189*t^6*u^7 + 
     264265*t^5*u^8 + 152904*t^4*u^9 + 46794*t^3*u^10 + 4048*t^2*u^11 - 
     951*t*u^12 + 36*u^13) - s^3*t^3*(48*t^13 + 760*t^12*u + 5052*t^11*u^2 + 
     17302*t^10*u^3 + 32972*t^9*u^4 + 12249*t^8*u^5 - 83676*t^7*u^6 - 
     171107*t^6*u^7 - 154224*t^5*u^8 - 76014*t^4*u^9 - 13647*t^3*u^10 + 
     6546*t^2*u^11 + 3727*t*u^12 + 516*u^13))*H[1, 1, 0, z] - 
 54*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(7*s^2 - 21*s*u + 16*u^2)*
  H[0, y]*H[1, 1, 0, z] + 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (23*s^3 - 42*s^2*u + 23*s*u^2 + t*(14*t^2 - 21*t*u + 5*u^2))*H[1, y]*
  H[1, 1, 0, z] - 54*s^2*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (-42*s^2*u^2 + s^3*(4*t + 23*u) + t*u*(t^2 + u^2) + s*(4*t^3 + 23*u^3))*
  H[2, y]*H[1, 1, 0, z] + 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (s^2*(3*t + 7*u) - 21*s*(t^2 + u^2) + 4*(3*t^3 + 4*u^3))*H[3, y]*
  H[1, 1, 0, z] - 9*s^2*t^2*(s + t)^3*u^2*(s + u)^6*(t + u)^6*
  (2*s^7 + 16*s^6*(t + 3*u) + 6*s^5*(7*t^2 + 30*t*u + 8*u^2) - 
   2*t^4*(3*t^3 + 13*t^2*u + 6*t*u^2 + 10*u^3) + 
   s^4*(50*t^3 + 240*t^2*u + 216*t*u^2 + 51*u^3) - 
   3*s^2*t*(4*t^4 + 26*t^3*u - 160*t^2*u^2 + 23*t*u^3 - 18*u^4) - 
   18*s*t^2*(t^4 + 5*t^3*u - 9*t^2*u^2 + 3*t*u^3 - 2*u^4) + 
   2*s^3*(11*t^4 + 47*t^3*u + 237*t^2*u^2 + 8*t*u^3 + 21*u^4))*
  H[1, 2, 0, y] + 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (8*s^3 - 21*s^2*u + 17*s*u^2 - t*(t^2 + u^2))*H[0, z]*H[1, 2, 0, y] - 
 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(14*s^3 - 21*s^2*u + 5*s*u^2 + 
   t*(23*t^2 - 42*t*u + 23*u^2))*H[1, z]*H[1, 2, 3, y] + 
 9*s^2*t^2*(s + t)^2*u^2*(s + u)^6*(t + u)^6*(16*s^8 + 2*s^7*(48*t - 5*u) + 
   16*t^4*(t^2 + t*u + u^2)^2 + s^6*(272*t^2 - 46*t*u + 36*u^2) + 
   3*s^5*(160*t^3 - 26*t^2*u + 60*t*u^2 + u^3) + 
   2*s*t^3*(48*t^4 + 43*t^3*u + 159*t^2*u^2 - 3*t*u^3 + 32*u^4) + 
   s^4*(576*t^4 - 68*t^3*u + 570*t^2*u^2 - 141*t*u^3 + 50*u^4) + 
   s^3*t*(480*t^4 - 14*t^3*u + 966*t^2*u^2 - 297*t*u^3 + 116*u^4) + 
   s^2*t^2*(272*t^4 + 66*t^3*u + 810*t^2*u^2 - 191*t*u^3 + 138*u^4))*
  H[2, 0, 0, y] - 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (7*s^3 + t^3 - 21*s^2*u + 16*s*u^2 + t*u^2)*H[0, z]*H[2, 0, 0, y] + 
 54*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*H[1, z]*
  H[2, 0, 0, y] - 9*s^2*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^2*
  (16*(t + u)^4*(t^2 + t*u + u^2)^2 + 2*s*(t + u)^3*
    (16*t^4 - 5*t^3*u - 8*t*u^3 - 5*u^4) + 6*s^2*(t + u)^2*
    (8*t^4 + 37*t^3*u + 53*t^2*u^2 + 18*t*u^3 + 6*u^4) + 
   2*s^4*(8*t^4 + 32*t^3*u + 69*t^2*u^2 + 58*t*u^3 + 25*u^4) + 
   s^3*(32*t^5 - 6*t^4*u - 191*t^3*u^2 - 297*t^2*u^3 - 141*t*u^4 + 3*u^5))*
  H[2, 0, 2, y] + 54*s^2*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (-21*s^2*u^2 + s^3*(t + 16*u) - 2*t*u*(t^2 + u^2) + s*(t^3 + 7*u^3))*
  H[0, z]*H[2, 0, 2, y] + 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (5*t^3 + 2*s^2*(7*t - 8*u) - 7*u^3 - 21*s*(t^2 - u^2))*H[1, z]*
  H[2, 0, 3, y] + 9*s^2*t^2*(s + t)^3*u^2*
  (-3*t^3*u^6*(t + u)^6*(14*t^4 + 17*t^3*u + 26*t^2*u^2 + 17*t*u^3 + 
     14*u^4) + 2*s^13*(2*t^6 - 18*t^5*u + 216*t^4*u^2 - 258*t^3*u^3 + 
     297*t^2*u^4 + 54*t*u^5 + 23*u^6) + 
   s^12*(8*t^7 - 477*t^6*u + 663*t^5*u^2 - 1924*t^4*u^3 - 4261*t^3*u^4 + 
     3552*t^2*u^5 + 486*t*u^6 + 305*u^7) - 
   3*s^11*(2*t^8 + 313*t^7*u - 93*t^6*u^2 - 480*t^5*u^3 + 6373*t^4*u^4 + 
     2738*t^3*u^5 - 3808*t^2*u^6 - 399*t*u^7 - 302*u^8) - 
   s*t^2*u^5*(t + u)^3*(84*t^8 + 220*t^7*u + 1011*t^6*u^2 + 2706*t^5*u^3 + 
     4327*t^4*u^4 + 3090*t^3*u^5 + 1578*t^2*u^6 + 430*t*u^7 + 54*u^8) + 
   s^10*(-32*t^9 - 747*t^8*u + 471*t^7*u^2 + 16214*t^6*u^3 - 4137*t^5*u^4 - 
     44928*t^4*u^5 + 10557*t^3*u^6 + 25146*t^2*u^7 + 2613*t*u^8 + 1627*u^9) - 
   3*s^2*t*u^4*(t + u)^2*(178*t^10 + 814*t^9*u + 2708*t^8*u^2 + 
     6527*t^7*u^3 + 10769*t^6*u^4 + 11792*t^5*u^5 + 6869*t^4*u^6 + 
     3014*t^3*u^7 + 832*t^2*u^8 + 133*t*u^9 + 12*u^10) + 
   s^9*(-40*t^10 - 526*t^9*u - 1659*t^8*u^2 + 17516*t^7*u^3 + 39999*t^6*u^4 - 
     40824*t^5*u^5 - 44461*t^4*u^6 + 62300*t^3*u^7 + 38757*t^2*u^8 + 
     5270*t*u^9 + 2020*u^10) - 3*s^8*(8*t^11 + 9*t^10*u + 1839*t^9*u^2 + 
     6183*t^8*u^3 + 1352*t^7*u^4 + 14185*t^6*u^5 + 45625*t^5*u^6 + 
     1170*t^4*u^7 - 36040*t^3*u^8 - 13666*t^2*u^9 - 2480*t*u^10 - 617*u^11) + 
   s^3*t*u^3*(596*t^12 + 4331*t^11*u + 4704*t^10*u^2 - 35941*t^9*u^3 - 
     153236*t^8*u^4 - 307368*t^7*u^5 - 374827*t^6*u^6 - 282770*t^5*u^7 - 
     135903*t^4*u^8 - 46996*t^3*u^9 - 11704*t^2*u^10 - 1788*t*u^11 - 
     162*u^12) + s^6*u*(491*t^12 - 1305*t^11*u - 28609*t^10*u^2 - 
     111507*t^9*u^3 - 204570*t^8*u^4 - 302177*t^7*u^5 - 411356*t^6*u^6 - 
     275364*t^5*u^7 - 35708*t^4*u^8 + 10016*t^3*u^9 + 1539*t^2*u^10 + 
     2705*t*u^11 + 581*u^12) + s^7*(-6*t^12 + 681*t^11*u - 4491*t^10*u^2 - 
     46052*t^9*u^3 - 114702*t^8*u^4 - 157134*t^7*u^5 - 248867*t^6*u^6 - 
     216279*t^5*u^7 + 31854*t^4*u^8 + 89929*t^3*u^9 + 24426*t^2*u^10 + 
     6159*t*u^11 + 1250*u^12) - s^4*u^2*(372*t^13 - 1994*t^12*u - 
     15489*t^11*u^2 - 14151*t^10*u^3 + 82991*t^9*u^4 + 317481*t^8*u^5 + 
     559020*t^7*u^6 + 545750*t^6*u^7 + 303498*t^5*u^8 + 110826*t^4*u^9 + 
     30240*t^3*u^10 + 4428*t^2*u^11 + 168*t*u^12 - 20*u^13) + 
   3*s^5*u*(20*t^13 - 207*t^12*u - 1286*t^11*u^2 - 6695*t^10*u^3 - 
     25472*t^9*u^4 - 68819*t^8*u^5 - 145843*t^7*u^6 - 187188*t^6*u^7 - 
     121734*t^5*u^8 - 43944*t^4*u^9 - 13461*t^3*u^10 - 2341*t^2*u^11 + 
     156*t*u^12 + 54*u^13))*H[2, 1, 0, y] + 54*s^2*t^2*(s + t)^6*u^3*
  (s + u)^6*(t + u)^6*(6*s^3 - 21*s^2*u + 15*s*u^2 - t*(t^2 + u^2))*H[0, z]*
  H[2, 1, 0, y] - 108*s^2*t^3*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(t^2 + u^2)*
  H[1, z]*H[2, 1, 0, y] - 9*s^2*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^2*
  (16*(t + u)^4*(t^2 + t*u + u^2)^2 + 2*s*(t + u)^3*
    (16*t^4 - 5*t^3*u - 8*t*u^3 - 5*u^4) + 6*s^2*(t + u)^2*
    (8*t^4 + 37*t^3*u + 53*t^2*u^2 + 18*t*u^3 + 6*u^4) + 
   2*s^4*(8*t^4 + 32*t^3*u + 69*t^2*u^2 + 58*t*u^3 + 25*u^4) + 
   s^3*(32*t^5 - 6*t^4*u - 191*t^3*u^2 - 297*t^2*u^3 - 141*t*u^4 + 3*u^5))*
  H[2, 2, 0, y] - 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (7*s^2*(t + u) - 21*s*(t^2 + u^2) + 16*(t^3 + u^3))*H[0, z]*H[2, 2, 0, y] + 
 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (16*s^2*(t + u) - 21*s*(t^2 + u^2) + 7*(t^3 + u^3))*H[1, z]*H[2, 2, 3, y] - 
 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*(s^2 + t^2 - t*u + u^2)*H[1, z]*
  H[2, 3, 0, y] + 9*s^2*t^2*u^2*(t + u)^2*
  (40*t^6*u^6*(t + u)^4*(t^2 + t*u + u^2)^2 + 
   12*s^16*(6*t^4 + 16*t^3*u + 25*t^2*u^2 + 16*t*u^3 + 6*u^4) + 
   s^15*(535*t^5 + 1737*t^4*u + 3056*t^3*u^2 + 3056*t^2*u^3 + 1737*t*u^4 + 
     535*u^5) + 3*s*t^5*u^5*(t + u)^3*(60*t^6 + 199*t^5*u + 529*t^4*u^2 + 
     820*t^3*u^3 + 529*t^2*u^4 + 199*t*u^5 + 60*u^6) + 
   12*s^14*(155*t^6 + 631*t^5*u + 1251*t^4*u^2 + 1580*t^3*u^3 + 
     1251*t^2*u^4 + 631*t*u^5 + 155*u^6) + 
   s^13*(4052*t^7 + 21362*t^6*u + 49830*t^5*u^2 + 73804*t^4*u^3 + 
     73804*t^3*u^4 + 49830*t^2*u^5 + 21362*t*u^6 + 4052*u^7) + 
   3*s^2*t^4*u^4*(t + u)^2*(324*t^8 + 1421*t^7*u + 3422*t^6*u^2 + 
     6515*t^5*u^3 + 8440*t^4*u^4 + 6515*t^3*u^5 + 3422*t^2*u^6 + 1421*t*u^7 + 
     324*u^8) + s^12*(6222*t^8 + 41681*t^7*u + 121304*t^6*u^2 + 
     217679*t^5*u^3 + 264568*t^4*u^4 + 217679*t^3*u^5 + 121304*t^2*u^6 + 
     41681*t*u^7 + 6222*u^8) + 3*s^11*(2378*t^9 + 19215*t^8*u + 
     70752*t^7*u^2 + 158800*t^6*u^3 + 237743*t^5*u^4 + 237743*t^4*u^5 + 
     158800*t^3*u^6 + 70752*t^2*u^7 + 19215*t*u^8 + 2378*u^9) + 
   2*s^10*(3125*t^10 + 28841*t^9*u + 135060*t^8*u^2 + 374590*t^7*u^3 + 
     674041*t^6*u^4 + 818190*t^5*u^5 + 674041*t^4*u^6 + 374590*t^3*u^7 + 
     135060*t^2*u^8 + 28841*t*u^9 + 3125*u^10) + 
   s^3*t^3*u^3*(204*t^11 + 6350*t^10*u + 38402*t^9*u^2 + 122597*t^8*u^3 + 
     256075*t^7*u^4 + 369308*t^6*u^5 + 369308*t^5*u^6 + 256075*t^4*u^7 + 
     122597*t^3*u^8 + 38402*t^2*u^9 + 6350*t*u^10 + 204*u^11) + 
   s^9*(4140*t^11 + 42324*t^10*u + 255216*t^9*u^2 + 861891*t^8*u^3 + 
     1796051*t^7*u^4 + 2536634*t^6*u^5 + 2536634*t^5*u^6 + 1796051*t^4*u^7 + 
     861891*t^3*u^8 + 255216*t^2*u^9 + 42324*t*u^10 + 4140*u^11) + 
   3*s^8*(654*t^12 + 7639*t^11*u + 59710*t^10*u^2 + 239311*t^9*u^3 + 
     574626*t^8*u^4 + 937754*t^7*u^5 + 1099728*t^6*u^6 + 937754*t^5*u^7 + 
     574626*t^4*u^8 + 239311*t^3*u^9 + 59710*t^2*u^10 + 7639*t*u^11 + 
     654*u^12) + s^4*t^2*u^2*(1134*t^12 + 5393*t^11*u + 27950*t^10*u^2 + 
     144192*t^9*u^3 + 463994*t^8*u^4 + 913391*t^7*u^5 + 1139856*t^6*u^6 + 
     913391*t^5*u^7 + 463994*t^4*u^8 + 144192*t^3*u^9 + 27950*t^2*u^10 + 
     5393*t*u^11 + 1134*u^12) + 3*s^5*t*u*(108*t^13 + 3086*t^12*u + 
     13172*t^11*u^2 + 43377*t^10*u^3 + 159285*t^9*u^4 + 426689*t^8*u^5 + 
     701715*t^7*u^6 + 701715*t^6*u^7 + 426689*t^5*u^8 + 159285*t^4*u^9 + 
     43377*t^3*u^10 + 13172*t^2*u^11 + 3086*t*u^12 + 108*u^13) + 
   s^7*(587*t^13 + 9104*t^12*u + 93408*t^11*u^2 + 413445*t^10*u^3 + 
     1139286*t^9*u^4 + 2278827*t^8*u^5 + 3290207*t^7*u^6 + 3290207*t^6*u^7 + 
     2278827*t^5*u^8 + 1139286*t^4*u^9 + 413445*t^3*u^10 + 93408*t^2*u^11 + 
     9104*t*u^12 + 587*u^13) + s^6*(82*t^14 + 2452*t^13*u + 36024*t^12*u^2 + 
     158979*t^11*u^3 + 481574*t^10*u^4 + 1267160*t^9*u^5 + 2469616*t^8*u^6 + 
     3117770*t^7*u^7 + 2469616*t^6*u^8 + 1267160*t^5*u^9 + 481574*t^4*u^10 + 
     158979*t^3*u^11 + 36024*t^2*u^12 + 2452*t*u^13 + 82*u^14))*
  H[2, 3, 2, y] - 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*
  (s^2 + t^2 - t*u + u^2)*H[0, z]*H[2, 3, 2, y] + 
 216*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*(s^2 + t^2 - t*u + u^2)*
  H[1, z]*H[2, 3, 3, y] + 9*s^2*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^3*
  (6*s^4*u*(6*t^2 + 9*t*u + 7*u^2) - 2*s*(t + u)^3*
    (13*t^3 + 6*t^2*u - 18*t*u^2 - 24*u^3) - 
   6*s^2*(t + u)^2*(2*t^3 - 31*t^2*u - 20*t*u^2 - 8*u^3) - 
   2*(t + u)^3*(3*t^4 - 3*t^2*u^2 - 5*t*u^3 - u^4) + 
   s^3*(-20*t^4 - 54*t^3*u - 69*t^2*u^2 + 16*t*u^3 + 51*u^4))*H[3, 0, 2, y] + 
 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*(t^3 + s^2*(t - 17*u) + 
   21*s*u^2 - 8*u^3)*H[0, z]*H[3, 0, 2, y] - 54*s^3*t^2*(s + t)^6*u^2*
  (s + u)^6*(t + u)^6*(-21*s*t^2 + 7*t^3 + 2*u^3 + 2*s^2*(8*t + u))*H[1, z]*
  H[3, 0, 2, y] - 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (2*t^3 + 2*s^2*(t - 8*u) + 21*s*u^2 - 7*u^3)*H[1, z]*H[3, 0, 3, y] + 
 9*s^2*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^3*
  (6*s^4*u*(6*t^2 + 9*t*u + 7*u^2) - 2*s*(t + u)^3*
    (13*t^3 + 6*t^2*u - 18*t*u^2 - 24*u^3) - 
   6*s^2*(t + u)^2*(2*t^3 - 31*t^2*u - 20*t*u^2 - 8*u^3) - 
   2*(t + u)^3*(3*t^4 - 3*t^2*u^2 - 5*t*u^3 - u^4) + 
   s^3*(-20*t^4 - 54*t^3*u - 69*t^2*u^2 + 16*t*u^3 + 51*u^4))*H[3, 2, 0, y] + 
 162*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (2*s^2*(t + u) - 7*s*(t^2 + u^2) + 5*(t^3 + u^3))*H[0, z]*H[3, 2, 0, y] - 
 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*(-21*s*t^2 + 7*t^3 + 2*u^3 + 
   2*s^2*(8*t + u))*H[1, z]*H[3, 2, 0, y] + 9*s^2*t^2*(s + t)^6*u^2*(s + u)^6*
  (t + u)^2*(32*(t + u)^4*(t^2 + t*u + u^2)^2 + 
   2*s*(t + u)^3*(11*t^4 - 13*t^3*u - 13*t*u^3 + 11*u^4) + 
   6*s^4*(11*t^4 + 30*t^3*u + 46*t^2*u^2 + 30*t*u^3 + 11*u^4) + 
   6*s^2*(t + u)^2*(14*t^4 + 55*t^3*u + 106*t^2*u^2 + 55*t*u^3 + 14*u^4) + 
   s^3*(35*t^5 - 147*t^4*u - 488*t^3*u^2 - 488*t^2*u^3 - 147*t*u^4 + 35*u^5))*
  H[3, 2, 2, y] - 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (2*t^3 - 21*s*u^2 + 7*u^3 + 2*s^2*(t + 8*u))*H[0, z]*H[3, 2, 2, y] + 
 162*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (6*s^2*(t + u) - 7*s*(t^2 + u^2) + 3*(t^3 + u^3))*H[1, z]*H[3, 2, 3, y] + 
 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (-21*s*t^2 + 7*t^3 + 2*s^2*(8*t - u) - 2*u^3)*H[1, z]*H[3, 3, 0, y] - 
 9*s^2*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^2*
  (6*(t + u)^4*(t^4 + 9*t^3*u + 12*t^2*u^2 + 9*t*u^3 + u^4) + 
   6*s^2*(t + u)^2*(7*t^4 + 79*t^3*u + 120*t^2*u^2 + 79*t*u^3 + 7*u^4) + 
   2*s*(t + u)^3*(11*t^4 + 68*t^3*u + 66*t^2*u^2 + 68*t*u^3 + 11*u^4) + 
   s^4*(58*t^4 + 244*t^3*u + 324*t^2*u^2 + 244*t*u^3 + 58*u^4) + 
   s^3*(21*t^5 + 103*t^4*u + 76*t^3*u^2 + 76*t^2*u^3 + 103*t*u^4 + 21*u^5))*
  H[3, 3, 2, y] - 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (2*t^3 + 2*s^2*(t - 8*u) + 21*s*u^2 - 7*u^3)*H[0, z]*H[3, 3, 2, y] + 
 162*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (6*s^2*(t + u) - 7*s*(t^2 + u^2) + 3*(t^3 + u^3))*H[1, z]*H[3, 3, 2, y] - 
 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*(t^3 + u^3 + 10*s^2*(t + u) - 
   21*s*(t^2 + u^2))*H[1, z]*H[3, 3, 3, y] + 54*s^2*t^2*(s + t)^6*u^3*
  (s + u)^6*(t + u)^6*(3*s^3 + 3*s*u^2 + t*(-23*t^2 + 42*t*u - 23*u^2))*
  H[0, 0, 0, 1, z] + 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (7*s^3 - 21*s^2*u + 16*s*u^2 + t*(7*t^2 - 21*t*u + 16*u^2))*
  H[0, 0, 1, 0, y] - 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (9*s^3 - 21*s^2*u + 18*s*u^2 + t*(-16*t^2 + 21*t*u - 7*u^2))*
  H[0, 0, 1, 0, z] + 54*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*
  H[0, 0, 1, 1, z] + 54*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*
  H[0, 0, 2, 2, y] - 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (17*s^3 - 21*s^2*u + 8*s*u^2 + t*(23*t^2 - 42*t*u + 23*u^2))*
  H[0, 0, 3, 2, y] + 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (s^3 + s*u^2 - 3*t*(4*t^2 - 7*t*u + 4*u^2))*H[0, 1, 0, 1, z] - 
 54*s^2*t^2*(s + t)^7*u^3*(s + u)^6*(t + u)^6*(s^2 - s*t + t^2 + u^2)*
  H[0, 1, 0, 2, y] + 216*s^2*t^2*(s + t)^7*u^3*(s + u)^6*(t + u)^6*
  (s^2 - s*t + t^2 + u^2)*H[0, 1, 1, 0, y] + 54*s^2*t^2*(s + t)^6*u^3*
  (s + u)^6*(t + u)^6*(7*s^3 - 21*s^2*u + 16*s*u^2 + 
   t*(17*t^2 - 21*t*u + 8*u^2))*H[0, 1, 1, 0, z] - 
 54*s^2*t^2*(s + t)^7*u^3*(s + u)^6*(t + u)^6*(s^2 - s*t + t^2 + u^2)*
  H[0, 1, 2, 0, y] + 54*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*
  H[0, 2, 0, 2, y] - 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (7*s^3 - 21*s^2*u + 16*s*u^2 + t*(-5*t^2 + 21*t*u - 14*u^2))*
  H[0, 2, 1, 0, y] + 54*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*
  H[0, 2, 2, 0, y] - 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (16*s^3 - 21*s^2*u + 7*s*u^2 + t*(23*t^2 - 42*t*u + 23*u^2))*
  H[0, 2, 3, 2, y] - 108*s^3*t^3*(s + t)^6*(s^2 + t^2)*u^2*(s + u)^6*
  (t + u)^6*H[0, 3, 0, 2, y] - 108*s^3*t^3*(s + t)^6*(s^2 + t^2)*u^2*
  (s + u)^6*(t + u)^6*H[0, 3, 2, 0, y] - 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*
  (t + u)^6*(t^3 - 21*s*u^2 + 8*u^3 + s^2*(t + 17*u))*H[0, 3, 2, 2, y] + 
 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*(t^3 - 21*s*u^2 + 4*u^3 + 
   s^2*(t + 13*u))*H[0, 3, 3, 2, y] + 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*
  (t + u)^6*(17*s^3 - 21*s^2*u + 8*s*u^2 + t*(7*t^2 - 21*t*u + 16*u^2))*
  H[1, 0, 0, 1, z] - 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (2*s^3 + 2*s*u^2 + t*(7*t^2 - 21*t*u + 16*u^2))*H[1, 0, 0, 2, y] + 
 162*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(3*s^3 - 7*s^2*u + 6*s*u^2 + 
   t*(3*t^2 - 7*t*u + 6*u^2))*H[1, 0, 1, 0, y] - 
 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (12*s^3 - 21*s^2*u + 12*s*u^2 - t*(t^2 + u^2))*H[1, 0, 1, 0, z] - 
 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (2*s^3 + 2*s*u^2 + t*(7*t^2 - 21*t*u + 16*u^2))*H[1, 0, 2, 0, y] + 
 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(14*s^3 - 21*s^2*u + 5*s*u^2 + 
   t*(23*t^2 - 42*t*u + 23*u^2))*H[1, 0, 3, 2, y] + 
 162*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(3*s^3 - 7*s^2*u + 6*s*u^2 + 
   t*(3*t^2 - 7*t*u + 6*u^2))*H[1, 1, 0, 0, y] + 
 54*s^2*t^3*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(t^2 + u^2)*H[1, 1, 0, 0, z] + 
 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(16*s^3 - 21*s^2*u + 7*s*u^2 - 
   3*t*(3*t^2 - 7*t*u + 6*u^2))*H[1, 1, 0, 1, z] - 
 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (2*s^3 + 2*s*u^2 + t*(-7*t^2 + 21*t*u - 16*u^2))*H[1, 1, 0, 2, y] - 
 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^3 - 21*s^2*u + 10*s*u^2 + 
   t*(t^2 - 21*t*u + 10*u^2))*H[1, 1, 1, 0, y] - 
 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(23*s^3 - 42*s^2*u + 23*s*u^2 - 
   3*t*(t^2 + u^2))*H[1, 1, 1, 0, z] - 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*
  (t + u)^6*(2*s^3 + 2*s*u^2 + t*(-7*t^2 + 21*t*u - 16*u^2))*
  H[1, 1, 2, 0, y] - 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (2*s^3 + 2*s*u^2 + t*(7*t^2 - 21*t*u + 16*u^2))*H[1, 2, 0, 0, y] + 
 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(7*s^3 - 21*s^2*u + 16*s*u^2 - 
   2*t*(t^2 + u^2))*H[1, 2, 1, 0, y] - 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*
  (t + u)^6*(14*s^3 - 21*s^2*u + 5*s*u^2 + t*(23*t^2 - 42*t*u + 23*u^2))*
  H[1, 2, 3, 2, y] + 54*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*
  H[2, 0, 0, 2, y] - 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (23*t^3 + 16*u^3 + s^2*(23*t + 7*u) - 21*s*(2*t^2 + u^2))*
  H[2, 0, 1, 0, y] + 54*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*
  H[2, 0, 2, 0, y] + 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (5*t^3 + 2*s^2*(7*t - 8*u) - 7*u^3 - 21*s*(t^2 - u^2))*H[2, 0, 3, 2, y] - 
 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(8*s^3 + t^3 - 21*s^2*u + 
   17*s*u^2 + t*u^2)*H[2, 1, 0, 0, y] - 108*s^2*t^3*(s + t)^6*u^3*(s + u)^6*
  (t + u)^6*(t^2 + u^2)*H[2, 1, 0, 2, y] + 54*s^2*t^2*(s + t)^6*u^3*(s + u)^6*
  (t + u)^6*(4*s^3 + t^3 - 21*s^2*u + 13*s*u^2 + t*u^2)*H[2, 1, 1, 0, y] - 
 108*s^2*t^3*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(t^2 + u^2)*H[2, 1, 2, 0, y] + 
 54*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*H[2, 2, 0, 0, y] - 
 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (23*t^3 + 17*u^3 + s^2*(23*t + 8*u) - 21*s*(2*t^2 + u^2))*
  H[2, 2, 1, 0, y] + 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (16*s^2*(t + u) - 21*s*(t^2 + u^2) + 7*(t^3 + u^3))*H[2, 2, 3, 2, y] - 
 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*(s^2 + t^2 - t*u + u^2)*
  H[2, 3, 0, 2, y] - 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*
  (s^2 + t^2 - t*u + u^2)*H[2, 3, 2, 0, y] + 216*s^3*t^2*(s + t)^6*u^2*
  (s + u)^6*(t + u)^7*(s^2 + t^2 - t*u + u^2)*H[2, 3, 3, 2, y] - 
 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (23*t^3 + 14*u^3 + s^2*(23*t + 5*u) - 21*s*(2*t^2 + u^2))*
  H[3, 0, 1, 0, y] - 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (-21*s*t^2 + 7*t^3 + 2*u^3 + 2*s^2*(8*t + u))*H[3, 0, 2, 2, y] - 
 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*(2*t^3 + 2*s^2*(t - 8*u) + 
   21*s*u^2 - 7*u^3)*H[3, 0, 3, 2, y] - 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*
  (t + u)^6*(-21*s*t^2 + 7*t^3 + 2*u^3 + 2*s^2*(8*t + u))*H[3, 2, 0, 2, y] + 
 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (23*t^3 + 14*u^3 + s^2*(23*t + 5*u) - 21*s*(2*t^2 + u^2))*
  H[3, 2, 1, 0, y] - 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (-21*s*t^2 + 7*t^3 + 2*u^3 + 2*s^2*(8*t + u))*H[3, 2, 2, 0, y] + 
 162*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (6*s^2*(t + u) - 7*s*(t^2 + u^2) + 3*(t^3 + u^3))*H[3, 2, 3, 2, y] + 
 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (-21*s*t^2 + 7*t^3 + 2*s^2*(8*t - u) - 2*u^3)*H[3, 3, 0, 2, y] + 
 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (-21*s*t^2 + 7*t^3 + 2*s^2*(8*t - u) - 2*u^3)*H[3, 3, 2, 0, y] + 
 162*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (6*s^2*(t + u) - 7*s*(t^2 + u^2) + 3*(t^3 + u^3))*H[3, 3, 2, 2, y] - 
 54*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*(t^3 + u^3 + 10*s^2*(t + u) - 
   21*s*(t^2 + u^2))*H[3, 3, 3, 2, y])/(27*s^3*t^3*u^3*(s+t)^6*(t+u)^6*(s+u)^6)


==> anc/A6Cfnf <==
(*Authors: T. Ahmed, M. Mahakhud, P. Mathews, N. Rana & V. Ravindran *)
(* supplementary files for spin-2 -> g g g *)

(* This is a mathematica output containing the coefficient of C_F n_f
 of the A6 part ( A^{(2)}_{6;C_F n_f} )  *)


(6*s^2*t^2*(s + t)^3*u^2*(s + u)^3*(t + u)^3*(183*s^10*(t + u)^3 + 
   3*t^3*u^3*(t + u)^3*(61*t^4 + 127*t^3*u + 191*t^2*u^2 + 127*t*u^3 + 
     61*u^4) + s^9*(930*t^4 + 3714*t^3*u + 5500*t^2*u^2 + 3714*t*u^3 + 
     930*u^4) + 3*s^8*(755*t^5 + 3604*t^4*u + 6913*t^3*u^2 + 6913*t^2*u^3 + 
     3604*t*u^4 + 755*u^5) + 3*s*t^2*u^2*(t + u)^2*
    (183*t^6 + 872*t^5*u + 1677*t^4*u^2 + 1948*t^3*u^3 + 1677*t^2*u^4 + 
     872*t*u^5 + 183*u^6) + 6*s^7*(571*t^6 + 3087*t^5*u + 7074*t^4*u^2 + 
     9082*t^3*u^3 + 7074*t^2*u^4 + 3087*t*u^5 + 571*u^6) + 
   s^6*(3426*t^7 + 21750*t^6*u + 57028*t^5*u^2 + 85404*t^4*u^3 + 
     85404*t^3*u^4 + 57028*t^2*u^5 + 21750*t*u^6 + 3426*u^7) + 
   s^5*(2265*t^8 + 18522*t^7*u + 57028*t^6*u^2 + 96172*t^5*u^3 + 
     110598*t^4*u^4 + 96172*t^3*u^5 + 57028*t^2*u^6 + 18522*t*u^7 + 
     2265*u^8) + 6*s^4*(155*t^9 + 1802*t^8*u + 7074*t^7*u^2 + 14234*t^6*u^3 + 
     18433*t^5*u^4 + 18433*t^4*u^5 + 14234*t^3*u^6 + 7074*t^2*u^7 + 
     1802*t*u^8 + 155*u^9) + s^2*t*u*(549*t^9 + 5500*t^8*u + 20739*t^7*u^2 + 
     42444*t^6*u^3 + 57028*t^5*u^4 + 57028*t^4*u^5 + 42444*t^3*u^6 + 
     20739*t^2*u^7 + 5500*t*u^8 + 549*u^9) + 
   s^3*(183*t^10 + 3714*t^9*u + 20739*t^8*u^2 + 54492*t^7*u^3 + 
     85404*t^6*u^4 + 96172*t^5*u^5 + 85404*t^4*u^6 + 54492*t^3*u^7 + 
     20739*t^2*u^8 + 3714*t*u^9 + 183*u^10)) - 
 12*s*t*(s + t)^2*u^3*(s + u)^2*(t + u)^2*
  (-6*t^6*u^5*(t + u)^4*(t^2 + t*u + u^2) - 3*s*t^5*u^4*(t + u)^4*
    (14*t^3 + 29*t^2*u + 29*t*u^2 + 13*u^3) + 
   s^12*(12*t^5 - 33*t^4*u - 52*t^3*u^2 - 103*t^2*u^3 - 42*t*u^4 - 6*u^5) + 
   s^11*(63*t^6 - 135*t^5*u - 491*t^4*u^2 - 864*t^3*u^3 - 796*t^2*u^4 - 
     255*t*u^5 - 30*u^6) - s^2*t^4*u^3*(t + u)^2*(103*t^6 + 590*t^5*u + 
     1423*t^4*u^2 + 1806*t^3*u^3 + 1348*t^2*u^4 + 500*t*u^5 + 64*u^6) + 
   s^10*(147*t^7 - 174*t^6*u - 1807*t^5*u^2 - 3714*t^4*u^3 - 4553*t^3*u^4 - 
     2706*t^2*u^5 - 687*t*u^6 - 66*u^7) + 
   s^9*(210*t^8 + 99*t^7*u - 3274*t^6*u^2 - 9323*t^5*u^3 - 13954*t^4*u^4 - 
     12043*t^3*u^5 - 5242*t^2*u^6 - 1077*t*u^7 - 84*u^8) + 
   s^8*(210*t^9 + 342*t^8*u - 3612*t^7*u^2 - 14069*t^6*u^3 - 25226*t^5*u^4 - 
     28428*t^4*u^5 - 18548*t^3*u^6 - 6383*t^2*u^7 - 1068*t*u^8 - 66*u^9) - 
   s^3*t^3*u^2*(52*t^9 + 864*t^8*u + 4553*t^7*u^2 + 12043*t^6*u^3 + 
     18548*t^5*u^4 + 17784*t^4*u^5 + 10550*t^3*u^6 + 3523*t^2*u^7 + 
     519*t*u^8 + 8*u^9) + s^7*(147*t^10 + 99*t^9*u - 3612*t^8*u^2 - 
     15344*t^7*u^3 - 30285*t^6*u^4 - 39610*t^5*u^5 - 34526*t^4*u^6 - 
     17784*t^3*u^7 - 5002*t^2*u^8 - 669*t*u^9 - 30*u^10) - 
   s^4*t^2*u*(33*t^10 + 491*t^9*u + 3714*t^8*u^2 + 13954*t^7*u^3 + 
     28428*t^6*u^4 + 34526*t^5*u^5 + 26235*t^4*u^6 + 12136*t^3*u^7 + 
     3212*t^2*u^8 + 519*t*u^9 + 64*u^10) + 
   s^5*t*(12*t^11 - 135*t^10*u - 1807*t^9*u^2 - 9323*t^8*u^3 - 
     25226*t^7*u^4 - 39610*t^6*u^5 - 40167*t^5*u^6 - 27322*t^4*u^7 - 
     12136*t^3*u^8 - 3523*t^2*u^9 - 628*t*u^10 - 39*u^11) + 
   s^6*(63*t^11 - 174*t^10*u - 3274*t^9*u^2 - 14069*t^8*u^3 - 30285*t^7*u^4 - 
     41320*t^6*u^5 - 40167*t^5*u^6 - 26235*t^4*u^7 - 10550*t^3*u^8 - 
     2412*t^2*u^9 - 243*t*u^10 - 6*u^11))*H[0, y] + 
 12*s*t^3*(s + t)^2*u*(s + u)^2*(t + u)^2*
  (6*t^5*u^6*(t + u)^4*(t^2 + t*u + u^2) + 3*s*t^4*u^5*(t + u)^4*
    (13*t^3 + 29*t^2*u + 29*t*u^2 + 14*u^3) + 
   s^12*(6*t^5 + 42*t^4*u + 103*t^3*u^2 + 52*t^2*u^3 + 33*t*u^4 - 12*u^5) + 
   s^11*(30*t^6 + 255*t^5*u + 796*t^4*u^2 + 864*t^3*u^3 + 491*t^2*u^4 + 
     135*t*u^5 - 63*u^6) + s^2*t^3*u^4*(t + u)^2*(64*t^6 + 500*t^5*u + 
     1348*t^4*u^2 + 1806*t^3*u^3 + 1423*t^2*u^4 + 590*t*u^5 + 103*u^6) + 
   s^10*(66*t^7 + 687*t^6*u + 2706*t^5*u^2 + 4553*t^4*u^3 + 3714*t^3*u^4 + 
     1807*t^2*u^5 + 174*t*u^6 - 147*u^7) + 
   s^9*(84*t^8 + 1077*t^7*u + 5242*t^6*u^2 + 12043*t^5*u^3 + 13954*t^4*u^4 + 
     9323*t^3*u^5 + 3274*t^2*u^6 - 99*t*u^7 - 210*u^8) + 
   s^8*(66*t^9 + 1068*t^8*u + 6383*t^7*u^2 + 18548*t^6*u^3 + 28428*t^5*u^4 + 
     25226*t^4*u^5 + 14069*t^3*u^6 + 3612*t^2*u^7 - 342*t*u^8 - 210*u^9) + 
   s^3*t^2*u^3*(8*t^9 + 519*t^8*u + 3523*t^7*u^2 + 10550*t^6*u^3 + 
     17784*t^5*u^4 + 18548*t^4*u^5 + 12043*t^3*u^6 + 4553*t^2*u^7 + 
     864*t*u^8 + 52*u^9) + s^7*(30*t^10 + 669*t^9*u + 5002*t^8*u^2 + 
     17784*t^7*u^3 + 34526*t^6*u^4 + 39610*t^5*u^5 + 30285*t^4*u^6 + 
     15344*t^3*u^7 + 3612*t^2*u^8 - 99*t*u^9 - 147*u^10) + 
   s^4*t*u^2*(64*t^10 + 519*t^9*u + 3212*t^8*u^2 + 12136*t^7*u^3 + 
     26235*t^6*u^4 + 34526*t^5*u^5 + 28428*t^4*u^6 + 13954*t^3*u^7 + 
     3714*t^2*u^8 + 491*t*u^9 + 33*u^10) + 
   s^6*(6*t^11 + 243*t^10*u + 2412*t^9*u^2 + 10550*t^8*u^3 + 26235*t^7*u^4 + 
     40167*t^6*u^5 + 41320*t^5*u^6 + 30285*t^4*u^7 + 14069*t^3*u^8 + 
     3274*t^2*u^9 + 174*t*u^10 - 63*u^11) + 
   s^5*u*(39*t^11 + 628*t^10*u + 3523*t^9*u^2 + 12136*t^8*u^3 + 
     27322*t^7*u^4 + 40167*t^6*u^5 + 39610*t^5*u^6 + 25226*t^4*u^7 + 
     9323*t^3*u^8 + 1807*t^2*u^9 + 135*t*u^10 - 12*u^11))*H[0, z] + 
 6*t^3*(s + t)^3*u^3*(s + u)^3*(t + u)*
  (12*t^4*u^4*(t + u)^5*(t^2 + t*u + u^2) - 
   48*s^11*t*u*(3*t^2 + t*u + 3*u^2) + 12*s*t^3*u^3*(t + u)^6*
    (6*t^2 + 7*t*u + 6*u^2) + 12*s^10*(5*t^5 - 34*t^4*u - 29*t^3*u^2 - 
     29*t^2*u^3 - 34*t*u^4 + 5*u^5) + 2*s^2*t^2*u^2*(t + u)^3*
    (55*t^6 + 428*t^5*u + 1030*t^4*u^2 + 1320*t^3*u^3 + 1030*t^2*u^4 + 
     428*t*u^5 + 55*u^6) + s^9*(183*t^6 - 252*t^5*u - 775*t^4*u^2 + 
     40*t^3*u^3 - 775*t^2*u^4 - 252*t*u^5 + 183*u^6) + 
   3*s^8*(63*t^7 + 95*t^6*u - 207*t^5*u^2 + 281*t^4*u^3 + 281*t^3*u^4 - 
     207*t^2*u^5 + 95*t*u^6 + 63*u^7) + 
   3*s^7*(15*t^8 + 180*t^7*u + 382*t^6*u^2 + 1380*t^5*u^3 + 2566*t^4*u^4 + 
     1380*t^3*u^5 + 382*t^2*u^6 + 180*t*u^7 + 15*u^8) + 
   2*s^3*t*u*(t + u)^2*(18*t^8 + 489*t^7*u + 2229*t^6*u^2 + 4776*t^5*u^3 + 
     6148*t^4*u^4 + 4776*t^3*u^5 + 2229*t^2*u^6 + 489*t*u^7 + 18*u^8) + 
   s^6*(-69*t^9 + 537*t^8*u + 4220*t^7*u^2 + 13000*t^6*u^3 + 24368*t^5*u^4 + 
     24368*t^4*u^5 + 13000*t^3*u^6 + 4220*t^2*u^7 + 537*t*u^8 - 69*u^9) + 
   s^5*(-72*t^10 + 450*t^9*u + 5483*t^8*u^2 + 19944*t^7*u^3 + 41325*t^6*u^4 + 
     52924*t^5*u^5 + 41325*t^4*u^6 + 19944*t^3*u^7 + 5483*t^2*u^8 + 
     450*t*u^9 - 72*u^10) + 3*s^4*(-8*t^11 + 72*t^10*u + 1165*t^9*u^2 + 
     5277*t^8*u^3 + 12819*t^7*u^4 + 19643*t^6*u^5 + 19643*t^5*u^6 + 
     12819*t^4*u^7 + 5277*t^3*u^8 + 1165*t^2*u^9 + 72*t*u^10 - 8*u^11))*
  H[0, y]*H[0, z] - 12*s^3*t*(s + t)^2*u*(s + u)^2*(t + u)^2*
  (-3*t^5*u^5*(t + u)^5*(4*t^2 + t*u + 4*u^2) + 
   s^11*(6*t^6 + 39*t^5*u + 64*t^4*u^2 + 8*t^3*u^3 + 64*t^2*u^4 + 39*t*u^5 + 
     6*u^6) + 3*s*t^4*u^4*(t + u)^2*(11*t^6 + 23*t^5*u + t^4*u^2 - 
     58*t^3*u^3 + t^2*u^4 + 23*t*u^5 + 11*u^6) + 
   s^10*(30*t^7 + 243*t^6*u + 628*t^5*u^2 + 519*t^4*u^3 + 519*t^3*u^4 + 
     628*t^2*u^5 + 243*t*u^6 + 30*u^7) + 
   s^9*(66*t^8 + 669*t^7*u + 2412*t^6*u^2 + 3523*t^5*u^3 + 3212*t^4*u^4 + 
     3523*t^3*u^5 + 2412*t^2*u^6 + 669*t*u^7 + 66*u^8) + 
   2*s^8*(42*t^9 + 534*t^8*u + 2501*t^7*u^2 + 5275*t^6*u^3 + 6068*t^5*u^4 + 
     6068*t^4*u^5 + 5275*t^3*u^6 + 2501*t^2*u^7 + 534*t*u^8 + 42*u^9) + 
   s^2*t^3*u^3*(52*t^9 + 491*t^8*u + 1807*t^7*u^2 + 3274*t^6*u^3 + 
     3612*t^5*u^4 + 3612*t^4*u^5 + 3274*t^3*u^6 + 1807*t^2*u^7 + 491*t*u^8 + 
     52*u^9) + s^7*(66*t^10 + 1077*t^9*u + 6383*t^8*u^2 + 17784*t^7*u^3 + 
     26235*t^6*u^4 + 27322*t^5*u^5 + 26235*t^4*u^6 + 17784*t^3*u^7 + 
     6383*t^2*u^8 + 1077*t*u^9 + 66*u^10) + 
   s^3*t^2*u^2*(103*t^10 + 864*t^9*u + 3714*t^8*u^2 + 9323*t^7*u^3 + 
     14069*t^6*u^4 + 15344*t^5*u^5 + 14069*t^4*u^6 + 9323*t^3*u^7 + 
     3714*t^2*u^8 + 864*t*u^9 + 103*u^10) + 
   s^6*(30*t^11 + 687*t^10*u + 5242*t^9*u^2 + 18548*t^8*u^3 + 34526*t^7*u^4 + 
     40167*t^6*u^5 + 40167*t^5*u^6 + 34526*t^4*u^7 + 18548*t^3*u^8 + 
     5242*t^2*u^9 + 687*t*u^10 + 30*u^11) + 
   s^4*t*u*(42*t^11 + 796*t^10*u + 4553*t^9*u^2 + 13954*t^8*u^3 + 
     25226*t^7*u^4 + 30285*t^6*u^5 + 30285*t^5*u^6 + 25226*t^4*u^7 + 
     13954*t^3*u^8 + 4553*t^2*u^9 + 796*t*u^10 + 42*u^11) + 
   s^5*(6*t^12 + 255*t^11*u + 2706*t^10*u^2 + 12043*t^9*u^3 + 28428*t^8*u^4 + 
     39610*t^7*u^5 + 41320*t^6*u^6 + 39610*t^5*u^7 + 28428*t^4*u^8 + 
     12043*t^3*u^9 + 2706*t^2*u^10 + 255*t*u^11 + 6*u^12))*H[1, z] - 
 6*s^3*(s + t)^3*u^3*(s + u)*(t + u)^3*
  (3*t^4*u^5*(t + u)^3*(20*t^3 + t^2*u - 8*u^3) + 
   s^11*(-24*t^4 + 36*t^3*u + 110*t^2*u^2 + 72*t*u^3 + 12*u^4) + 
   s^10*(-72*t^5 + 216*t^4*u + 1050*t^3*u^2 + 1186*t^2*u^3 + 516*t*u^4 + 
     72*u^5) - 3*s*t^3*u^3*(t + u)^2*(48*t^6 + 40*t^5*u - 44*t^4*u^2 - 
     47*t^3*u^3 - 42*t^2*u^4 - 48*t*u^5 - 12*u^6) + 
   s^9*(-69*t^6 + 450*t^5*u + 3495*t^4*u^2 + 6450*t^3*u^3 + 4958*t^2*u^4 + 
     1656*t*u^5 + 192*u^6) + s^8*(45*t^7 + 537*t^6*u + 5483*t^5*u^2 + 
     15831*t^4*u^3 + 19446*t^3*u^4 + 11498*t^2*u^5 + 3132*t*u^6 + 300*u^7) + 
   s^7*(189*t^8 + 540*t^7*u + 4220*t^6*u^2 + 19944*t^5*u^3 + 38457*t^4*u^4 + 
     35858*t^3*u^5 + 17016*t^2*u^6 + 3840*t*u^7 + 300*u^8) + 
   s^2*t^2*u^2*(-48*t^9 - 348*t^8*u - 775*t^7*u^2 - 621*t^6*u^3 + 
     1146*t^5*u^4 + 4220*t^4*u^5 + 5483*t^3*u^6 + 3495*t^2*u^7 + 1050*t*u^8 + 
     110*u^9) + s^6*(183*t^9 + 285*t^8*u + 1146*t^7*u^2 + 13000*t^6*u^3 + 
     41325*t^5*u^4 + 58929*t^4*u^5 + 43696*t^3*u^6 + 17016*t^2*u^7 + 
     3132*t*u^8 + 192*u^9) + s^4*u*(-408*t^10 - 775*t^9*u + 843*t^8*u^2 + 
     7698*t^7*u^3 + 24368*t^6*u^4 + 41325*t^5*u^5 + 38457*t^4*u^6 + 
     19446*t^3*u^7 + 4958*t^2*u^8 + 516*t*u^9 + 12*u^10) + 
   s^3*t*u*(-144*t^10 - 348*t^9*u + 40*t^8*u^2 + 843*t^7*u^3 + 4140*t^6*u^4 + 
     13000*t^5*u^5 + 19944*t^4*u^6 + 15831*t^3*u^7 + 6450*t^2*u^8 + 
     1186*t*u^9 + 72*u^10) + s^5*(60*t^10 - 252*t^9*u - 621*t^8*u^2 + 
     4140*t^7*u^3 + 24368*t^6*u^4 + 52924*t^5*u^5 + 58929*t^4*u^6 + 
     35858*t^3*u^7 + 11498*t^2*u^8 + 1656*t*u^9 + 72*u^10))*H[0, y]*H[1, z] - 
 12*s^3*t*(s + t)^2*u*(s + u)^2*(t + u)^2*
  (-3*t^5*u^5*(t + u)^5*(4*t^2 + t*u + 4*u^2) + 
   s^11*(6*t^6 + 39*t^5*u + 64*t^4*u^2 + 8*t^3*u^3 + 64*t^2*u^4 + 39*t*u^5 + 
     6*u^6) + 3*s*t^4*u^4*(t + u)^2*(11*t^6 + 23*t^5*u + t^4*u^2 - 
     58*t^3*u^3 + t^2*u^4 + 23*t*u^5 + 11*u^6) + 
   s^10*(30*t^7 + 243*t^6*u + 628*t^5*u^2 + 519*t^4*u^3 + 519*t^3*u^4 + 
     628*t^2*u^5 + 243*t*u^6 + 30*u^7) + 
   s^9*(66*t^8 + 669*t^7*u + 2412*t^6*u^2 + 3523*t^5*u^3 + 3212*t^4*u^4 + 
     3523*t^3*u^5 + 2412*t^2*u^6 + 669*t*u^7 + 66*u^8) + 
   2*s^8*(42*t^9 + 534*t^8*u + 2501*t^7*u^2 + 5275*t^6*u^3 + 6068*t^5*u^4 + 
     6068*t^4*u^5 + 5275*t^3*u^6 + 2501*t^2*u^7 + 534*t*u^8 + 42*u^9) + 
   s^2*t^3*u^3*(52*t^9 + 491*t^8*u + 1807*t^7*u^2 + 3274*t^6*u^3 + 
     3612*t^5*u^4 + 3612*t^4*u^5 + 3274*t^3*u^6 + 1807*t^2*u^7 + 491*t*u^8 + 
     52*u^9) + s^7*(66*t^10 + 1077*t^9*u + 6383*t^8*u^2 + 17784*t^7*u^3 + 
     26235*t^6*u^4 + 27322*t^5*u^5 + 26235*t^4*u^6 + 17784*t^3*u^7 + 
     6383*t^2*u^8 + 1077*t*u^9 + 66*u^10) + 
   s^3*t^2*u^2*(103*t^10 + 864*t^9*u + 3714*t^8*u^2 + 9323*t^7*u^3 + 
     14069*t^6*u^4 + 15344*t^5*u^5 + 14069*t^4*u^6 + 9323*t^3*u^7 + 
     3714*t^2*u^8 + 864*t*u^9 + 103*u^10) + 
   s^6*(30*t^11 + 687*t^10*u + 5242*t^9*u^2 + 18548*t^8*u^3 + 34526*t^7*u^4 + 
     40167*t^6*u^5 + 40167*t^5*u^6 + 34526*t^4*u^7 + 18548*t^3*u^8 + 
     5242*t^2*u^9 + 687*t*u^10 + 30*u^11) + 
   s^4*t*u*(42*t^11 + 796*t^10*u + 4553*t^9*u^2 + 13954*t^8*u^3 + 
     25226*t^7*u^4 + 30285*t^6*u^5 + 30285*t^5*u^6 + 25226*t^4*u^7 + 
     13954*t^3*u^8 + 4553*t^2*u^9 + 796*t*u^10 + 42*u^11) + 
   s^5*(6*t^12 + 255*t^11*u + 2706*t^10*u^2 + 12043*t^9*u^3 + 28428*t^8*u^4 + 
     39610*t^7*u^5 + 41320*t^6*u^6 + 39610*t^5*u^7 + 28428*t^4*u^8 + 
     12043*t^3*u^9 + 2706*t^2*u^10 + 255*t*u^11 + 6*u^12))*H[2, y] - 
 6*s^3*t^3*(s + t)*(s + u)^3*(t + u)^3*
  (-3*t^5*u^4*(t + u)^3*(8*t^3 - t*u^2 - 20*u^3) + 
   2*s^11*(6*t^4 + 36*t^3*u + 55*t^2*u^2 + 18*t*u^3 - 12*u^4) + 
   2*s^10*(36*t^5 + 258*t^4*u + 593*t^3*u^2 + 525*t^2*u^3 + 108*t*u^4 - 
     36*u^5) + s^9*(192*t^6 + 1656*t^5*u + 4958*t^4*u^2 + 6450*t^3*u^3 + 
     3495*t^2*u^4 + 450*t*u^5 - 69*u^6) + 3*s*t^3*u^3*(t + u)^2*
    (12*t^6 + 48*t^5*u + 42*t^4*u^2 + 47*t^3*u^3 + 44*t^2*u^4 - 40*t*u^5 - 
     48*u^6) + s^8*(300*t^7 + 3132*t^6*u + 11498*t^5*u^2 + 19446*t^4*u^3 + 
     15831*t^3*u^4 + 5483*t^2*u^5 + 537*t*u^6 + 45*u^7) + 
   s^7*(300*t^8 + 3840*t^7*u + 17016*t^6*u^2 + 35858*t^5*u^3 + 
     38457*t^4*u^4 + 19944*t^3*u^5 + 4220*t^2*u^6 + 540*t*u^7 + 189*u^8) + 
   s^2*t^2*u^2*(110*t^9 + 1050*t^8*u + 3495*t^7*u^2 + 5483*t^6*u^3 + 
     4220*t^5*u^4 + 1146*t^4*u^5 - 621*t^3*u^6 - 775*t^2*u^7 - 348*t*u^8 - 
     48*u^9) + s^6*(192*t^9 + 3132*t^8*u + 17016*t^7*u^2 + 43696*t^6*u^3 + 
     58929*t^5*u^4 + 41325*t^4*u^5 + 13000*t^3*u^6 + 1146*t^2*u^7 + 
     285*t*u^8 + 183*u^9) + s^4*t*(12*t^10 + 516*t^9*u + 4958*t^8*u^2 + 
     19446*t^7*u^3 + 38457*t^6*u^4 + 41325*t^5*u^5 + 24368*t^4*u^6 + 
     7698*t^3*u^7 + 843*t^2*u^8 - 775*t*u^9 - 408*u^10) + 
   s^3*t*u*(72*t^10 + 1186*t^9*u + 6450*t^8*u^2 + 15831*t^7*u^3 + 
     19944*t^6*u^4 + 13000*t^5*u^5 + 4140*t^4*u^6 + 843*t^3*u^7 + 
     40*t^2*u^8 - 348*t*u^9 - 144*u^10) + 
   s^5*(72*t^10 + 1656*t^9*u + 11498*t^8*u^2 + 35858*t^7*u^3 + 
     58929*t^6*u^4 + 52924*t^5*u^5 + 24368*t^4*u^6 + 4140*t^3*u^7 - 
     621*t^2*u^8 - 252*t*u^9 + 60*u^10))*H[0, z]*H[2, y] + 
 18*s^3*t^3*(s + t)^6*u^3*(s + u)^6*(t + u)^4*(22*s^3 + 96*s^2*(t + u) + 
   27*s*(t + u)^2 + 3*(t + u)^3)*H[1, z]*H[2, y] + 
 6*s^3*(s + t)*(s + u)*(t + u)^4*
  (3*t^6*u^6*(t + u)^3*(22*t^4 + 72*t^3*u + 25*t^2*u^2 + 72*t*u^3 + 22*u^4) + 
   2*s^13*(6*t^6 + 30*t^5*u + 25*t^4*u^2 - 19*t^3*u^3 + 25*t^2*u^4 + 
     30*t*u^5 + 6*u^6) + 3*s*t^5*u^5*(t + u)^2*(8*t^6 + 326*t^5*u + 
     731*t^4*u^2 + 829*t^3*u^3 + 731*t^2*u^4 + 326*t*u^5 + 8*u^6) + 
   s^12*(72*t^7 + 468*t^6*u + 862*t^5*u^2 + 288*t^4*u^3 + 288*t^3*u^4 + 
     862*t^2*u^5 + 468*t*u^6 + 72*u^7) + 
   s^11*(192*t^8 + 1608*t^7*u + 4394*t^6*u^2 + 4095*t^5*u^3 + 2024*t^4*u^4 + 
     4095*t^3*u^5 + 4394*t^2*u^6 + 1608*t*u^7 + 192*u^8) + 
   4*s^2*t^4*u^4*(80*t^9 + 643*t^8*u + 2441*t^7*u^2 + 5306*t^6*u^3 + 
     7431*t^5*u^4 + 7431*t^4*u^5 + 5306*t^3*u^6 + 2441*t^2*u^7 + 643*t*u^8 + 
     80*u^9) + 2*s^10*(150*t^9 + 1608*t^8*u + 5833*t^7*u^2 + 8647*t^6*u^3 + 
     5632*t^5*u^4 + 5632*t^4*u^5 + 8647*t^3*u^6 + 5833*t^2*u^7 + 1608*t*u^8 + 
     150*u^9) + s^9*(300*t^10 + 4140*t^9*u + 19332*t^8*u^2 + 40005*t^7*u^3 + 
     37697*t^6*u^4 + 25948*t^5*u^5 + 37697*t^4*u^6 + 40005*t^3*u^7 + 
     19332*t^2*u^8 + 4140*t*u^9 + 300*u^10) + 
   s^3*t^3*u^3*(304*t^10 + 4380*t^9*u + 19230*t^8*u^2 + 42800*t^7*u^3 + 
     59313*t^6*u^4 + 63292*t^5*u^5 + 59313*t^4*u^6 + 42800*t^3*u^7 + 
     19230*t^2*u^8 + 4380*t*u^9 + 304*u^10) + 
   s^8*(192*t^11 + 3540*t^10*u + 21456*t^9*u^2 + 58726*t^8*u^3 + 
     78977*t^7*u^4 + 59965*t^6*u^5 + 59965*t^5*u^6 + 78977*t^4*u^7 + 
     58726*t^3*u^8 + 21456*t^2*u^9 + 3540*t*u^10 + 192*u^11) + 
   s^4*t^2*u^2*(266*t^11 + 3558*t^10*u + 21917*t^9*u^2 + 63179*t^8*u^3 + 
     98555*t^7*u^4 + 102623*t^6*u^5 + 102623*t^5*u^6 + 98555*t^4*u^7 + 
     63179*t^3*u^8 + 21917*t^2*u^9 + 3558*t*u^10 + 266*u^11) + 
   s^7*(72*t^12 + 1968*t^11*u + 16094*t^10*u^2 + 57645*t^9*u^3 + 
     107222*t^8*u^4 + 111429*t^7*u^5 + 94888*t^6*u^6 + 111429*t^5*u^7 + 
     107222*t^4*u^8 + 57645*t^3*u^9 + 16094*t^2*u^10 + 1968*t*u^11 + 
     72*u^12) + s^5*t*u*(96*t^12 + 2194*t^11*u + 15717*t^10*u^2 + 
     58475*t^9*u^3 + 117814*t^8*u^4 + 139279*t^7*u^5 + 132432*t^6*u^6 + 
     139279*t^5*u^7 + 117814*t^4*u^8 + 58475*t^3*u^9 + 15717*t^2*u^10 + 
     2194*t*u^11 + 96*u^12) + 2*s^6*(6*t^13 + 324*t^12*u + 3907*t^11*u^2 + 
     18931*t^10*u^3 + 48541*t^9*u^4 + 70259*t^8*u^5 + 67232*t^7*u^6 + 
     67232*t^6*u^7 + 70259*t^5*u^8 + 48541*t^4*u^9 + 18931*t^3*u^10 + 
     3907*t^2*u^11 + 324*t*u^12 + 6*u^13))*H[1, z]*H[3, y] + 
 18*s^3*t^3*(s + t)^4*u^3*(s + u)^6*(t + u)^6*(3*s^3 + 3*t^3 + 27*t^2*u + 
   96*t*u^2 + 22*u^3 + 9*s^2*(t + 3*u) + s*(9*t^2 + 54*t*u + 96*u^2))*
  H[0, 0, y] + 18*s^2*t^3*(s + t)^3*u^3*(s + u)^6*(t + u)^6*
  (6*s^5 + 3*s^4*(7*t + 6*u) + 3*s^3*(9*t^2 + 18*t*u + u^2) + 
   2*t^2*u*(9*t^2 + 9*t*u + 8*u^2) + 3*s^2*(5*t^3 + 24*t^2*u + 4*t*u^2 + 
     4*u^3) + 3*s*t*(t^3 + 18*t^2*u + 9*t*u^2 + 8*u^3))*H[0, z]*H[0, 0, y] - 
 18*s^3*t^2*(s + t)^3*u^3*(s + u)^6*(t + u)^6*
  (3*s^4*(t + 6*u) + 3*s^3*(5*t^2 + 18*t*u + 6*u^2) + 
   3*t^2*(2*t^3 + 6*t^2*u + t*u^2 + 4*u^3) + 
   3*s*t*(7*t^3 + 18*t^2*u + 4*t*u^2 + 8*u^3) + 
   s^2*(27*t^3 + 72*t^2*u + 27*t*u^2 + 16*u^3))*H[1, z]*H[0, 0, y] + 
 18*s^3*t^3*(s + t)^6*u^3*(s + u)^4*(t + u)^6*(3*s^3 + 22*t^3 + 96*t^2*u + 
   27*t*u^2 + 3*u^3 + 9*s^2*(3*t + u) + s*(96*t^2 + 54*t*u + 9*u^2))*
  H[0, 0, z] + 18*s^2*t^3*(s + t)^6*u^3*(s + u)^3*(t + u)^6*
  (6*s^5 + 3*s^4*(6*t + 7*u) + 2*t*u^2*(8*t^2 + 9*t*u + 9*u^2) + 
   3*s^3*(t^2 + 18*t*u + 9*u^2) + 3*s*u*(8*t^3 + 9*t^2*u + 18*t*u^2 + u^3) + 
   3*s^2*(4*t^3 + 4*t^2*u + 24*t*u^2 + 5*u^3))*H[0, y]*H[0, 0, z] - 
 18*s^3*t^3*(s + t)^6*u^2*(s + u)^3*(t + u)^6*
  (3*s^4*(6*t + u) + 3*s^3*(6*t^2 + 18*t*u + 5*u^2) + 
   3*u^2*(4*t^3 + t^2*u + 6*t*u^2 + 2*u^3) + 
   3*s*u*(8*t^3 + 4*t^2*u + 18*t*u^2 + 7*u^3) + 
   s^2*(16*t^3 + 27*t^2*u + 72*t*u^2 + 27*u^3))*H[2, y]*H[0, 0, z] + 
 108*s^2*t^3*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(t^2 + u^2)*H[0, 0, y]*
  H[0, 0, z] - 6*s^3*(s + t)*u^3*(t + u)^3*
  (2*s^14*(12*t^4 - 18*t^3*u - 55*t^2*u^2 - 36*t*u^3 - 6*u^4) + 
   2*s^13*(60*t^5 - 132*t^4*u - 653*t^3*u^2 - 720*t^2*u^3 - 306*t*u^4 - 
     42*u^5) - 3*t^6*u^4*(t + u)^3*(30*t^5 + 94*t^4*u + 96*t^3*u^2 + 
     77*t^2*u^3 + 94*t*u^4 + 22*u^5) + 
   s^12*(405*t^6 - 294*t^5*u - 5489*t^4*u^2 - 9996*t^3*u^3 - 7332*t^2*u^4 - 
     2340*t*u^5 - 264*u^6) + s^11*(918*t^7 + 1764*t^6*u - 9419*t^5*u^2 - 
     32106*t^4*u^3 - 37851*t^3*u^4 - 20884*t^2*u^5 - 5316*t*u^6 - 492*u^7) - 
   3*s*t^5*u^3*(t + u)^2*(42*t^7 + 426*t^6*u + 1203*t^5*u^2 + 1644*t^4*u^3 + 
     1647*t^3*u^4 + 1213*t^2*u^5 + 404*t*u^6 + 8*u^7) + 
   s^10*(1173*t^8 + 5523*t^7*u - 4230*t^6*u^2 - 53969*t^5*u^3 - 
     102543*t^4*u^4 - 88252*t^3*u^5 - 38354*t^2*u^6 - 7956*t*u^7 - 600*u^8) + 
   s^9*(678*t^9 + 5613*t^8*u + 3348*t^7*u^2 - 56800*t^6*u^3 - 
     168837*t^5*u^4 - 211439*t^4*u^5 - 138703*t^3*u^6 - 48468*t^2*u^7 - 
     8172*t*u^8 - 492*u^9) - s^8*(9*t^10 + 852*t^9*u + 7571*t^8*u^2 + 
     62099*t^7*u^3 + 207444*t^6*u^4 + 336633*t^5*u^5 + 299810*t^4*u^6 + 
     152700*t^3*u^7 + 43058*t^2*u^8 + 5772*t*u^9 + 264*u^10) - 
   s^2*t^4*u^2*(198*t^10 + 2460*t^9*u + 12897*t^8*u^2 + 35783*t^7*u^3 + 
     61752*t^6*u^4 + 74109*t^5*u^5 + 64169*t^4*u^6 + 38186*t^3*u^7 + 
     14166*t^2*u^8 + 2964*t*u^9 + 320*u^10) - 
   s^7*(102*t^11 + 7764*t^10*u + 36251*t^9*u^2 + 97848*t^8*u^3 + 
     232011*t^7*u^4 + 409092*t^6*u^5 + 451231*t^5*u^6 + 299580*t^4*u^7 + 
     118497*t^3*u^8 + 26524*t^2*u^9 + 2700*t*u^10 + 84*u^11) - 
   s^3*t^3*u*(138*t^11 + 2664*t^10*u + 17730*t^9*u^2 + 59082*t^8*u^3 + 
     118648*t^7*u^4 + 164577*t^6*u^5 + 171972*t^5*u^6 + 135807*t^4*u^7 + 
     75802*t^3*u^8 + 26994*t^2*u^9 + 5148*t*u^10 + 304*u^11) + 
   s^4*t^2*(24*t^12 - 1068*t^11*u - 13842*t^10*u^2 - 63201*t^9*u^3 - 
     152358*t^8*u^4 - 239735*t^7*u^5 - 293178*t^6*u^6 - 295797*t^5*u^7 - 
     223989*t^4*u^8 - 110669*t^3*u^9 - 30999*t^2*u^10 - 4128*t*u^11 - 
     266*u^12) + s^5*t*(114*t^12 - 4011*t^11*u - 36476*t^10*u^2 - 
     122742*t^9*u^3 - 235221*t^8*u^4 - 339130*t^7*u^5 - 423673*t^6*u^6 - 
     412386*t^5*u^7 - 265423*t^4*u^8 - 101575*t^3*u^9 - 21675*t^2*u^10 - 
     2556*t*u^11 - 96*u^12) + s^6*(111*t^12 - 8073*t^11*u - 51328*t^10*u^2 - 
     137235*t^9*u^3 - 251748*t^8*u^4 - 402273*t^7*u^5 - 504086*t^6*u^6 - 
     417279*t^5*u^7 - 210975*t^4*u^8 - 63224*t^3*u^9 - 10752*t^2*u^10 - 
     756*t*u^11 - 12*u^12))*H[0, 1, z] + 18*s^2*t^2*(s + t)^3*u^3*(t + u)^6*
  (9*s^11*(3*t + 2*u) - 8*t^4*u^6*(t^2 + u^2) + 
   3*s^10*(29*t^2 + 76*t*u + 42*u^2) + 
   s^9*(87*t^3 + 702*t^2*u + 800*t*u^2 + 394*u^3) - 
   s*t^2*u^5*(52*t^4 + 18*t^3*u + 6*t^2*u^2 + 21*t*u^3 - 12*u^4) + 
   3*s^8*(3*t^4 + 316*t^3*u + 675*t^2*u^2 + 544*t*u^3 + 242*u^4) + 
   s^7*(-30*t^5 + 708*t^4*u + 2372*t^3*u^2 + 3336*t^2*u^3 + 2178*t*u^4 + 
     870*u^5) + 3*s^2*t*u^3*(16*t^6 - 8*t^5*u - 16*t^4*u^2 + 47*t^3*u^3 + 
     20*t*u^5 + 8*u^6) + 6*s^5*u*(32*t^6 + 45*t^5*u + 269*t^4*u^2 + 
     575*t^3*u^3 + 403*t^2*u^4 + 208*t*u^5 + 61*u^6) + 
   s^6*(-12*t^6 + 396*t^5*u + 1263*t^4*u^2 + 3484*t^3*u^3 + 3573*t^2*u^4 + 
     1980*t*u^5 + 698*u^6) + s^3*u^2*(16*t^7 + 100*t^6*u + 162*t^5*u^2 + 
     708*t^4*u^3 + 496*t^3*u^4 + 252*t^2*u^5 + 163*t*u^6 + 16*u^7) + 
   s^4*u*(48*t^7 + 44*t^6*u + 276*t^5*u^2 + 1539*t^4*u^3 + 1952*t^3*u^4 + 
     975*t^2*u^5 + 552*t*u^6 + 114*u^7))*H[0, y]*H[0, 1, z] - 
 18*s^3*t^2*u^2*(t + u)^3*(4*s^15*u*(3*t^2 + 6*t*u + 4*u^2) + 
   s^14*(8*t^4 + 107*t^3*u + 276*t^2*u^2 + 299*t*u^3 + 122*u^4) + 
   3*t^5*u^5*(t + u)^3*(4*t^5 + 5*t^4*u + 2*t^3*u^2 + t^2*u^3 + 5*t*u^4 + 
     4*u^5) + 6*s^13*(11*t^5 + 78*t^4*u + 227*t^3*u^2 + 336*t^2*u^3 + 
     252*t*u^4 + 72*u^5) + s^12*(254*t^6 + 1419*t^5*u + 4095*t^4*u^2 + 
     7281*t^3*u^3 + 7827*t^2*u^4 + 4428*t*u^5 + 952*u^6) + 
   3*s*t^4*u^4*(t + u)^2*(4*t^7 + 19*t^6*u + 33*t^5*u^2 + 36*t^4*u^3 + 
     30*t^3*u^4 + 33*t^2*u^5 + 19*t*u^6 + 4*u^7) + 
   s^11*(602*t^7 + 3367*t^6*u + 9069*t^5*u^2 + 16818*t^4*u^3 + 
     22680*t^3*u^4 + 19491*t^2*u^5 + 8737*t*u^6 + 1472*u^7) + 
   3*s^10*(322*t^8 + 2047*t^7*u + 5496*t^6*u^2 + 9603*t^5*u^3 + 
     13952*t^4*u^4 + 15944*t^3*u^5 + 11416*t^2*u^6 + 4156*t*u^7 + 564*u^8) + 
   s^9*(1078*t^9 + 8235*t^8*u + 23997*t^7*u^2 + 40905*t^6*u^3 + 
     56781*t^5*u^4 + 73917*t^4*u^5 + 73353*t^3*u^6 + 43827*t^2*u^7 + 
     13227*t*u^8 + 1472*u^9) + s^2*t^3*u^3*(108*t^10 + 472*t^9*u + 
     750*t^8*u^2 + 580*t^7*u^3 + 362*t^6*u^4 + 342*t^5*u^5 + 449*t^4*u^6 + 
     724*t^3*u^7 + 813*t^2*u^8 + 472*t*u^9 + 108*u^10) + 
   s^8*(826*t^10 + 7905*t^9*u + 26214*t^8*u^2 + 47462*t^7*u^3 + 
     63835*t^6*u^4 + 82962*t^5*u^5 + 98191*t^4*u^6 + 82163*t^3*u^7 + 
     40938*t^2*u^8 + 10464*t*u^9 + 952*u^10) + 
   s^3*t^2*u^2*(84*t^11 + 1082*t^10*u + 3444*t^9*u^2 + 4443*t^8*u^3 + 
     1829*t^7*u^4 - 1326*t^6*u^5 - 732*t^5*u^6 + 3123*t^4*u^7 + 
     5349*t^3*u^8 + 3654*t^2*u^9 + 1082*t*u^10 + 84*u^11) + 
   3*s^7*(138*t^11 + 1763*t^10*u + 6905*t^9*u^2 + 14254*t^8*u^3 + 
     19882*t^7*u^4 + 24458*t^6*u^5 + 30646*t^5*u^6 + 32038*t^4*u^7 + 
     22304*t^3*u^8 + 9259*t^2*u^9 + 2021*t*u^10 + 144*u^11) + 
   3*s^4*t*u*(24*t^12 + 297*t^11*u + 1693*t^10*u^2 + 4176*t^9*u^3 + 
     4718*t^8*u^4 + 1890*t^7*u^5 + 342*t^6*u^6 + 3404*t^5*u^7 + 
     6361*t^4*u^8 + 4896*t^3*u^9 + 1798*t^2*u^10 + 297*t*u^11 + 24*u^12) + 
   s^6*(122*t^12 + 2340*t^11*u + 11460*t^10*u^2 + 29298*t^9*u^3 + 
     45744*t^8*u^4 + 50790*t^7*u^5 + 57844*t^6*u^6 + 73398*t^5*u^7 + 
     69522*t^4*u^8 + 39995*t^3*u^9 + 13452*t^2*u^10 + 2445*t*u^11 + 
     122*u^12) + s^5*(16*t^13 + 613*t^12*u + 4173*t^11*u^2 + 14737*t^10*u^3 + 
     28229*t^9*u^4 + 29430*t^8*u^5 + 21454*t^7*u^6 + 28414*t^6*u^7 + 
     43452*t^5*u^8 + 37769*t^4*u^9 + 17491*t^3*u^10 + 4425*t^2*u^11 + 
     613*t*u^12 + 16*u^13))*H[2, y]*H[0, 1, z] + 
 18*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^3*
  (18*s*u*(t + u)^2*(t^2 + t*u + u^2) + 4*s^3*u*(3*t^2 + 6*t*u + 4*u^2) - 
   (t + u)^3*(8*t^3 - 6*t^2*u - 3*t*u^2 - 8*u^3) + 
   s^2*(-8*t^4 - 13*t^3*u + 12*t^2*u^2 + 43*t*u^3 + 26*u^4))*H[3, y]*
  H[0, 1, z] + 432*s^2*t^3*(s + t)^6*u^5*(s + u)^6*(t + u)^6*H[0, 0, y]*
  H[0, 1, z] - 6*s^3*(s + t)^3*u^3*(s + u)*(t + u)^3*
  (3*t^4*u^5*(t + u)^3*(20*t^3 + t^2*u - 8*u^3) + 
   s^11*(-24*t^4 + 36*t^3*u + 110*t^2*u^2 + 72*t*u^3 + 12*u^4) + 
   s^10*(-72*t^5 + 216*t^4*u + 1050*t^3*u^2 + 1186*t^2*u^3 + 516*t*u^4 + 
     72*u^5) - 3*s*t^3*u^3*(t + u)^2*(48*t^6 + 40*t^5*u - 44*t^4*u^2 - 
     47*t^3*u^3 - 42*t^2*u^4 - 48*t*u^5 - 12*u^6) + 
   s^9*(-69*t^6 + 450*t^5*u + 3495*t^4*u^2 + 6450*t^3*u^3 + 4958*t^2*u^4 + 
     1656*t*u^5 + 192*u^6) + s^8*(45*t^7 + 537*t^6*u + 5483*t^5*u^2 + 
     15831*t^4*u^3 + 19446*t^3*u^4 + 11498*t^2*u^5 + 3132*t*u^6 + 300*u^7) + 
   s^7*(189*t^8 + 540*t^7*u + 4220*t^6*u^2 + 19944*t^5*u^3 + 38457*t^4*u^4 + 
     35858*t^3*u^5 + 17016*t^2*u^6 + 3840*t*u^7 + 300*u^8) + 
   s^2*t^2*u^2*(-48*t^9 - 348*t^8*u - 775*t^7*u^2 - 621*t^6*u^3 + 
     1146*t^5*u^4 + 4220*t^4*u^5 + 5483*t^3*u^6 + 3495*t^2*u^7 + 1050*t*u^8 + 
     110*u^9) + s^6*(183*t^9 + 285*t^8*u + 1146*t^7*u^2 + 13000*t^6*u^3 + 
     41325*t^5*u^4 + 58929*t^4*u^5 + 43696*t^3*u^6 + 17016*t^2*u^7 + 
     3132*t*u^8 + 192*u^9) + s^4*u*(-408*t^10 - 775*t^9*u + 843*t^8*u^2 + 
     7698*t^7*u^3 + 24368*t^6*u^4 + 41325*t^5*u^5 + 38457*t^4*u^6 + 
     19446*t^3*u^7 + 4958*t^2*u^8 + 516*t*u^9 + 12*u^10) + 
   s^3*t*u*(-144*t^10 - 348*t^9*u + 40*t^8*u^2 + 843*t^7*u^3 + 4140*t^6*u^4 + 
     13000*t^5*u^5 + 19944*t^4*u^6 + 15831*t^3*u^7 + 6450*t^2*u^8 + 
     1186*t*u^9 + 72*u^10) + s^5*(60*t^10 - 252*t^9*u - 621*t^8*u^2 + 
     4140*t^7*u^3 + 24368*t^6*u^4 + 52924*t^5*u^5 + 58929*t^4*u^6 + 
     35858*t^3*u^7 + 11498*t^2*u^8 + 1656*t*u^9 + 72*u^10))*H[0, 2, y] + 
 18*s^2*t^2*u^2*(s + u)^3*(t + u)^3*(-8*t^7*u^4*(t + u)^3*(t^2 + u^2) + 
   4*s^13*t*(4*t^2 + 6*t*u + 3*u^2) + s*t^6*u^2*(t + u)^3*
    (12*t^4 - 13*t^3*u - 3*t^2*u^2 - 12*t*u^3 - 60*u^4) + 
   s^12*(122*t^4 + 235*t^3*u + 156*t^2*u^2 + 23*t*u^3 - 8*u^4) + 
   3*s^11*(144*t^5 + 373*t^4*u + 356*t^3*u^2 + 133*t^2*u^3 - 2*t*u^4 - 
     8*u^5) + s^10*(952*t^6 + 3324*t^5*u + 4422*t^4*u^2 + 2776*t^3*u^3 + 
     678*t^2*u^4 - 48*t*u^5 - 32*u^6) + 
   2*s^9*(736*t^7 + 3326*t^6*u + 5844*t^5*u^2 + 5255*t^4*u^3 + 2443*t^3*u^4 + 
     411*t^2*u^5 - 59*t*u^6 - 16*u^7) + 3*s^2*t^4*u*(t + u)^2*
    (8*t^7 + 36*t^6*u + 53*t^5*u^2 + 84*t^4*u^3 + 53*t^3*u^4 - 36*t^2*u^5 - 
     8*t*u^6 + 16*u^7) + 3*s^8*(564*t^8 + 3106*t^7*u + 6810*t^6*u^2 + 
     7993*t^5*u^3 + 5412*t^4*u^4 + 1898*t^3*u^5 + 154*t^2*u^6 - 73*t*u^7 - 
     8*u^8) + s^6*t*(952*t^9 + 6652*t^8*u + 20430*t^7*u^2 + 35289*t^6*u^3 + 
     37308*t^5*u^4 + 24030*t^4*u^5 + 8546*t^3*u^6 + 1217*t^2*u^7 - 
     108*t*u^8 - 60*u^9) + s^7*(1472*t^9 + 9318*t^8*u + 24480*t^7*u^2 + 
     35289*t^6*u^3 + 30720*t^5*u^4 + 15798*t^4*u^5 + 3868*t^3*u^6 - 
     81*t^2*u^7 - 192*t*u^8 - 8*u^9) + 
   3*s^5*t^2*(144*t^9 + 1108*t^8*u + 3896*t^7*u^2 + 7993*t^6*u^3 + 
     10240*t^5*u^4 + 8010*t^4*u^5 + 3404*t^3*u^6 + 585*t^2*u^7 + 32*t*u^8 + 
     24*u^9) + s^3*t^3*(16*t^10 + 235*t^9*u + 1068*t^8*u^2 + 2776*t^7*u^3 + 
     4886*t^6*u^4 + 5694*t^5*u^5 + 3868*t^4*u^6 + 1217*t^3*u^7 + 96*t^2*u^8 + 
     28*t*u^9 + 16*u^10) + s^4*t^2*(122*t^10 + 1119*t^9*u + 4422*t^8*u^2 + 
     10510*t^7*u^3 + 16236*t^6*u^4 + 15798*t^5*u^5 + 8546*t^4*u^6 + 
     1755*t^3*u^7 - 168*t^2*u^8 + 28*t*u^9 + 48*u^10))*H[0, z]*H[0, 2, y] + 
 18*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^3*(3*t*(t + u)^3*(2*t + u) + 
   18*s*(t + u)^2*(t^2 + t*u + u^2) + 4*s^3*(3*t^2 + 6*t*u + 4*u^2) + 
   3*s^2*(t^3 + 4*t^2*u + 9*t*u^2 + 6*u^3))*H[1, z]*H[0, 2, y] + 
 432*s^2*t^5*(s + t)^6*u^3*(s + u)^6*(t + u)^6*H[0, 0, z]*H[0, 2, y] - 
 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (s^3 + s*u^2 - 4*t*(t^2 + u^2))*H[0, 1, z]*H[0, 2, y] - 
 18*s^3*t^2*u^2*(t + u)^3*(4*s^15*t*(4*t^2 + 6*t*u + 3*u^2) + 
   s^14*(122*t^4 + 283*t^3*u + 228*t^2*u^2 + 59*t*u^3 - 8*u^4) + 
   6*s^13*(72*t^5 + 243*t^4*u + 287*t^3*u^2 + 134*t^2*u^3 + 3*t*u^4 - 
     11*u^5) + 3*t^5*u^5*(t + u)^3*(4*t^5 + 5*t^4*u + 13*t^3*u^2 - 
     10*t^2*u^3 - 5*t*u^4 - 4*u^5) + 
   s^12*(952*t^6 + 4452*t^5*u + 7359*t^4*u^2 + 5225*t^3*u^3 + 975*t^2*u^4 - 
     645*t*u^5 - 254*u^6) + s^11*(1472*t^7 + 9079*t^6*u + 20229*t^5*u^2 + 
     20470*t^4*u^3 + 7976*t^3*u^4 - 1947*t^2*u^5 - 2617*t*u^6 - 602*u^7) + 
   3*s*t^4*u^4*(t + u)^2*(4*t^7 + 19*t^6*u + 105*t^5*u^2 + 108*t^4*u^3 - 
     42*t^3*u^4 - 81*t^2*u^5 - 19*t*u^6 - 4*u^7) + 
   3*s^10*(564*t^8 + 4392*t^7*u + 12604*t^6*u^2 + 17234*t^5*u^3 + 
     11034*t^4*u^4 + 805*t^3*u^5 - 3354*t^2*u^6 - 1905*t*u^7 - 322*u^8) + 
   s^9*(1472*t^9 + 14049*t^8*u + 49929*t^7*u^2 + 87821*t^6*u^3 + 
     80709*t^5*u^4 + 29055*t^4*u^5 - 14769*t^3*u^6 - 20643*t^2*u^7 - 
     8217*t*u^8 - 1078*u^9) + s^8*(952*t^10 + 11056*t^9*u + 47358*t^8*u^2 + 
     104667*t^7*u^3 + 128363*t^6*u^4 + 79356*t^5*u^5 + 2113*t^4*u^6 - 
     35316*t^3*u^7 - 26292*t^2*u^8 - 8095*t*u^9 - 826*u^10) + 
   s^2*t^3*u^3*(108*t^10 + 472*t^9*u + 1353*t^8*u^2 + 3208*t^7*u^3 + 
     4371*t^6*u^4 + 2280*t^5*u^5 - 912*t^4*u^6 - 1786*t^3*u^7 - 
     1110*t^2*u^8 - 472*t*u^9 - 108*u^10) + 
   3*s^7*(144*t^11 + 2099*t^10*u + 10653*t^9*u^2 + 29570*t^8*u^3 + 
     47600*t^7*u^4 + 41884*t^6*u^5 + 12956*t^5*u^6 - 11072*t^4*u^7 - 
     14560*t^3*u^8 - 7375*t^2*u^9 - 1805*t*u^10 - 138*u^11) + 
   s^3*t^2*u^2*(84*t^11 + 1082*t^10*u + 4374*t^9*u^2 + 10299*t^8*u^3 + 
     15525*t^7*u^4 + 13398*t^6*u^5 + 3468*t^5*u^6 - 5339*t^4*u^7 - 
     6933*t^3*u^8 - 3924*t^2*u^9 - 1082*t*u^10 - 84*u^11) + 
   s^6*(122*t^12 + 2481*t^11*u + 14928*t^10*u^2 + 52625*t^9*u^3 + 
     111336*t^8*u^4 + 133236*t^7*u^5 + 73742*t^6*u^6 - 12924*t^5*u^7 - 
     48390*t^4*u^8 - 33684*t^3*u^9 - 12246*t^2*u^10 - 2364*t*u^11 - 
     122*u^12) + 3*s^4*t*u*(24*t^12 + 297*t^11*u + 1978*t^10*u^2 + 
     6816*t^9*u^3 + 13371*t^8*u^4 + 15158*t^7*u^5 + 8136*t^6*u^6 - 
     2184*t^5*u^7 - 7048*t^4*u^8 - 5166*t^3*u^9 - 1813*t^2*u^10 - 
     297*t*u^11 - 24*u^12) + s^5*(16*t^13 + 613*t^12*u + 4641*t^11*u^2 + 
     21433*t^10*u^3 + 58879*t^9*u^4 + 92526*t^8*u^5 + 76824*t^7*u^6 + 
     15636*t^6*u^7 - 32664*t^5*u^8 - 35575*t^4*u^9 - 16807*t^3*u^10 - 
     4317*t^2*u^11 - 613*t*u^12 - 16*u^13))*H[1, z]*H[0, 3, y] + 
 108*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*H[0, 1, z]*
  H[0, 3, y] + 6*(s + t)^4*u^3*(s + u)*(t + u)*
  (12*t^6*u^6*(t + u)^5*(t^2 + t*u + u^2) + 12*s*t^5*u^5*(t + u)^5*
    (8*t^3 + 14*t^2*u + 14*t*u^2 + 5*u^3) + 
   2*s^13*(33*t^6 + 12*t^5*u + 160*t^4*u^2 + 152*t^3*u^3 + 133*t^2*u^4 + 
     48*t*u^5 + 6*u^6) + 2*s^2*t^4*u^4*(t + u)^3*(133*t^6 + 698*t^5*u + 
     1414*t^4*u^2 + 1578*t^3*u^3 + 1054*t^2*u^4 + 356*t*u^5 + 25*u^6) + 
   2*s^12*(207*t^7 + 513*t^6*u + 1286*t^5*u^2 + 2190*t^4*u^3 + 1779*t^3*u^4 + 
     1097*t^2*u^5 + 324*t*u^6 + 36*u^7) + s^3*t^3*u^3*(t + u)^2*
    (304*t^8 + 2950*t^7*u + 9513*t^6*u^2 + 15886*t^5*u^3 + 16360*t^4*u^4 + 
     10120*t^3*u^5 + 3405*t^2*u^6 + 364*t*u^7 - 38*u^8) + 
   s^11*(921*t^8 + 4173*t^7*u + 9764*t^6*u^2 + 19230*t^5*u^3 + 
     21917*t^4*u^4 + 15717*t^3*u^5 + 7814*t^2*u^6 + 1968*t*u^7 + 192*u^8) + 
   s^10*(1155*t^9 + 7851*t^8*u + 21224*t^7*u^2 + 42800*t^6*u^3 + 
     63179*t^5*u^4 + 58475*t^4*u^5 + 37862*t^3*u^6 + 16094*t^2*u^7 + 
     3540*t*u^8 + 300*u^9) + s^9*(1155*t^10 + 9360*t^9*u + 29724*t^8*u^2 + 
     59313*t^7*u^3 + 98555*t^6*u^4 + 117814*t^5*u^5 + 97082*t^4*u^6 + 
     57645*t^3*u^7 + 21456*t^2*u^8 + 4140*t*u^9 + 300*u^10) + 
   s^4*t^2*u^2*(320*t^11 + 4380*t^10*u + 21917*t^9*u^2 + 58475*t^8*u^3 + 
     97082*t^7*u^4 + 107222*t^6*u^5 + 78977*t^5*u^6 + 37697*t^4*u^7 + 
     11264*t^3*u^8 + 2024*t^2*u^9 + 288*t*u^10 + 50*u^11) + 
   s^8*(921*t^11 + 7851*t^10*u + 29724*t^9*u^2 + 63292*t^8*u^3 + 
     102623*t^7*u^4 + 139279*t^6*u^5 + 140518*t^5*u^6 + 107222*t^4*u^7 + 
     58726*t^3*u^8 + 19332*t^2*u^9 + 3216*t*u^10 + 192*u^11) + 
   s^5*t*u*(24*t^12 + 2572*t^11*u + 19230*t^10*u^2 + 63179*t^9*u^3 + 
     117814*t^8*u^4 + 140518*t^7*u^5 + 111429*t^6*u^6 + 59965*t^5*u^7 + 
     25948*t^4*u^8 + 11264*t^3*u^9 + 4095*t^2*u^10 + 862*t*u^11 + 60*u^12) + 
   s^7*(414*t^12 + 4173*t^11*u + 21224*t^10*u^2 + 59313*t^9*u^3 + 
     102623*t^8*u^4 + 132432*t^7*u^5 + 134464*t^6*u^6 + 111429*t^5*u^7 + 
     78977*t^4*u^8 + 40005*t^3*u^9 + 11666*t^2*u^10 + 1608*t*u^11 + 
     72*u^12) + s^6*(66*t^13 + 1026*t^12*u + 9764*t^11*u^2 + 42800*t^10*u^3 + 
     98555*t^9*u^4 + 139279*t^8*u^5 + 134464*t^7*u^6 + 94888*t^6*u^7 + 
     59965*t^5*u^8 + 37697*t^4*u^9 + 17294*t^3*u^10 + 4394*t^2*u^11 + 
     468*t*u^12 + 12*u^13))*H[1, 0, y] + 18*s^2*t^2*(s + t)^3*u^3*(s + u)^6*
  (t + u)^6*(8*s^6 + 18*s^5*t + s^4*(3*t^2 - 18*t*u + 8*u^2) + 
   s^3*t*(-27*t^2 - 54*t*u + 13*u^2) - 
   3*s^2*t*(13*t^3 + 24*t^2*u + 4*t*u^2 + 4*u^3) - 
   2*t^3*(4*t^3 + 9*t^2*u + 13*t*u^2 + 8*u^3) - 
   s*t^2*(27*t^3 + 54*t^2*u + 43*t*u^2 + 24*u^3))*H[0, z]*H[1, 0, y] + 
 18*s^2*t^2*(s + t)^3*u^3*(s + u)^6*(t + u)^6*(8*s^6 + 9*s^5*(3*t + 2*u) - 
   8*t^4*(t^2 + u^2) + s^4*(39*t^2 + 54*t*u + 26*u^2) - 
   3*s^2*t*(t^3 - 18*t^2*u - 4*t*u^2 - 8*u^3) + 
   s*t^2*(-18*t^3 + 18*t^2*u - 13*t*u^2 + 12*u^3) + 
   s^3*(27*t^3 + 72*t^2*u + 43*t*u^2 + 16*u^3))*H[1, z]*H[1, 0, y] + 
 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^3 + s*u^2 - 4*t*u^2)*
  H[0, 1, z]*H[1, 0, y] - 6*t^3*(s + t)*u^3*(s + u)^3*
  (-12*t^6*u^4*(t + u)^6*(t^2 + t*u + u^2) - 12*s*t^5*u^3*(t + u)^6*
    (6*t^3 + 15*t^2*u + 15*t*u^2 + 8*u^3) + 
   6*s^14*(4*t^4 - 23*t^3*u - 33*t^2*u^2 - 21*t*u^3 - 15*u^4) + 
   6*s^13*(19*t^5 - 178*t^4*u - 444*t^3*u^2 - 410*t^2*u^3 - 255*t*u^4 - 
     92*u^5) + 3*s^12*(37*t^6 - 1337*t^5*u - 4614*t^4*u^2 - 5910*t^3*u^3 - 
     4299*t^2*u^4 - 2097*t*u^5 - 468*u^6) - 2*s^2*t^4*u^2*(t + u)^4*
    (55*t^6 + 500*t^5*u + 1336*t^4*u^2 + 1878*t^3*u^3 + 1594*t^2*u^4 + 
     746*t*u^5 + 133*u^6) - s^11*(102*t^7 + 8073*t^6*u + 36476*t^5*u^2 + 
     63201*t^4*u^3 + 59082*t^3*u^4 + 35783*t^2*u^5 + 13428*t*u^6 + 
     2031*u^7) - s^3*t^3*u*(t + u)^3*(36*t^8 + 1198*t^7*u + 6294*t^6*u^2 + 
     15339*t^5*u^3 + 22155*t^4*u^4 + 19927*t^3*u^5 + 11115*t^2*u^6 + 
     3216*t*u^7 + 304*u^8) - s^10*(9*t^8 + 7764*t^7*u + 51328*t^6*u^2 + 
     122742*t^5*u^3 + 152358*t^4*u^4 + 118648*t^3*u^5 + 61752*t^2*u^6 + 
     18414*t*u^7 + 2121*u^8) + s^9*(678*t^9 - 852*t^8*u - 36251*t^7*u^2 - 
     137235*t^6*u^3 - 235221*t^5*u^4 - 239735*t^4*u^5 - 164577*t^3*u^6 - 
     74109*t^2*u^7 - 18453*t*u^8 - 1893*u^9) + 
   s^8*(1173*t^10 + 5613*t^9*u - 7571*t^8*u^2 - 97848*t^7*u^3 - 
     251748*t^6*u^4 - 339130*t^5*u^5 - 293178*t^4*u^6 - 171972*t^3*u^7 - 
     64169*t^2*u^8 - 13431*t*u^9 - 1275*u^10) + 
   s^4*t^2*(t + u)^2*(24*t^10 - 312*t^9*u - 4889*t^8*u^2 - 22016*t^7*u^3 - 
     53622*t^6*u^4 - 82179*t^5*u^5 - 81830*t^4*u^6 - 53741*t^3*u^7 - 
     21663*t^2*u^8 - 4508*t*u^9 - 320*u^10) + 
   s^7*(918*t^11 + 5523*t^10*u + 3348*t^9*u^2 - 62099*t^8*u^3 - 
     232011*t^7*u^4 - 402273*t^6*u^5 - 423673*t^5*u^6 - 295797*t^4*u^7 - 
     135807*t^3*u^8 - 38186*t^2*u^9 - 6087*t*u^10 - 480*u^11) + 
   s^6*(405*t^12 + 1764*t^11*u - 4230*t^10*u^2 - 56800*t^9*u^3 - 
     207444*t^8*u^4 - 409092*t^7*u^5 - 504086*t^6*u^6 - 412386*t^5*u^7 - 
     223989*t^4*u^8 - 75802*t^3*u^9 - 14166*t^2*u^10 - 1260*t*u^11 - 
     66*u^12) + s^5*t*(120*t^12 - 294*t^11*u - 9419*t^10*u^2 - 
     53969*t^9*u^3 - 168837*t^8*u^4 - 336633*t^7*u^5 - 451231*t^6*u^6 - 
     417279*t^5*u^7 - 265423*t^4*u^8 - 110669*t^3*u^9 - 26994*t^2*u^10 - 
     2964*t*u^11 - 24*u^12))*H[1, 0, z] + 18*s^2*t^2*(s + t)^3*u^3*(s + u)^6*
  (16*s^7*t^2*u*(3*t^2 + t*u + 3*u^2) + 2*t^3*u*(t + u)^6*
    (9*t^2 + 9*t*u + 8*u^2) - 4*s^6*(3*t^6 - 48*t^5*u - 11*t^4*u^2 - 
     25*t^3*u^3 + 6*t^2*u^4 + 13*t*u^5 + 2*u^6) - 
   6*s^5*t*(5*t^6 - 66*t^5*u - 45*t^4*u^2 - 46*t^3*u^3 - 27*t^2*u^4 + 
     8*t*u^5 + 3*u^6) + s*t^2*(t + u)^3*(27*t^6 + 147*t^5*u + 278*t^4*u^2 + 
     330*t^3*u^3 + 207*t^2*u^4 + 91*t*u^5 + 24*u^6) + 
   3*s^2*t*(t + u)^2*(29*t^7 + 176*t^6*u + 294*t^5*u^2 + 348*t^4*u^3 + 
     201*t^3*u^4 + 56*t^2*u^5 + 12*t*u^6 + 4*u^7) + 
   s^4*(9*t^8 + 708*t^7*u + 1263*t^6*u^2 + 1614*t^5*u^3 + 1539*t^4*u^4 + 
     708*t^3*u^5 + 141*t^2*u^6 - 6*t*u^7 - 8*u^8) + 
   s^3*(87*t^9 + 948*t^8*u + 2372*t^7*u^2 + 3484*t^6*u^3 + 3450*t^5*u^4 + 
     1952*t^4*u^5 + 496*t^3*u^6 - 21*t*u^8))*H[0, y]*H[1, 0, z] + 
 18*s^2*t^3*u^2*(s + u)^3*(16*s^13*t*u^2*(3*t^2 + t*u + 3*u^2) + 
   2*t^5*u^3*(t + u)^6*(8*t^4 + 13*t^3*u + 18*t^2*u^2 + 13*t*u^3 + 8*u^4) - 
   4*s^12*(2*t^6 + 13*t^5*u - 66*t^4*u^2 - 49*t^3*u^3 - 83*t^2*u^4 - 
     48*t*u^5 + 3*u^6) - 12*s^11*(4*t^7 + 29*t^6*u - 35*t^5*u^2 - 
     61*t^4*u^3 - 75*t^3*u^4 - 96*t^2*u^5 - 18*t*u^6 + 4*u^7) + 
   s^10*(-128*t^8 - 1011*t^7*u - 285*t^6*u^2 + 1529*t^5*u^3 + 1935*t^4*u^4 + 
     3639*t^3*u^5 + 2217*t^2*u^6 + 195*t*u^7 - 27*u^8) + 
   s*t^4*u^2*(t + u)^3*(24*t^8 + 211*t^7*u + 756*t^6*u^2 + 1551*t^5*u^3 + 
     2028*t^4*u^4 + 1833*t^3*u^5 + 1080*t^2*u^6 + 397*t*u^7 + 72*u^8) + 
   s^9*(-208*t^9 - 1663*t^8*u - 1725*t^7*u^2 + 3099*t^6*u^3 + 6371*t^5*u^4 + 
     10509*t^4*u^5 + 10561*t^3*u^6 + 4209*t^2*u^7 + 777*t*u^8 + 102*u^9) - 
   3*s^8*(80*t^10 + 585*t^9*u + 689*t^8*u^2 - 2595*t^7*u^3 - 7111*t^6*u^4 - 
     10357*t^5*u^5 - 11177*t^4*u^6 - 6841*t^3*u^7 - 2293*t^2*u^8 - 
     504*t*u^9 - 60*u^10) + 3*s^2*t^3*u*(t + u)^2*
    (4*t^10 + 68*t^9*u + 443*t^8*u^2 + 1565*t^7*u^3 + 3395*t^6*u^4 + 
     4711*t^5*u^5 + 4441*t^4*u^6 + 2727*t^3*u^7 + 1049*t^2*u^8 + 241*t*u^9 + 
     28*u^10) + s^7*(-208*t^11 - 1299*t^10*u - 663*t^9*u^2 + 15069*t^8*u^3 + 
     47571*t^7*u^4 + 75069*t^6*u^5 + 82601*t^5*u^6 + 59793*t^4*u^7 + 
     25785*t^3*u^8 + 6954*t^2*u^9 + 1266*t*u^10 + 126*u^11) + 
   s^6*(-128*t^12 - 661*t^11*u + 1065*t^10*u^2 + 19152*t^9*u^3 + 
     66790*t^8*u^4 + 122289*t^7*u^5 + 149213*t^6*u^6 + 124767*t^5*u^7 + 
     66099*t^4*u^8 + 21048*t^3*u^9 + 3982*t^2*u^10 + 477*t*u^11 + 51*u^12) + 
   s^3*t^2*u*(59*t^12 + 867*t^11*u + 5801*t^10*u^2 + 22783*t^9*u^3 + 
     57195*t^8*u^4 + 96419*t^7*u^5 + 113847*t^6*u^6 + 95319*t^5*u^7 + 
     55670*t^4*u^8 + 22234*t^3*u^9 + 6024*t^2*u^10 + 1082*t*u^11 + 
     108*u^12) + 3*s^5*(-16*t^13 - 47*t^12*u + 663*t^11*u^2 + 5832*t^10*u^3 + 
     21286*t^9*u^4 + 44261*t^8*u^5 + 60945*t^7*u^6 + 58755*t^6*u^7 + 
     38219*t^5*u^8 + 15786*t^4*u^9 + 3868*t^3*u^10 + 481*t^2*u^11 + 
     27*t*u^12 + 4*u^13) + s^4*t*(-8*t^13 + 75*t^12*u + 1755*t^11*u^2 + 
     12069*t^10*u^3 + 45003*t^9*u^4 + 102897*t^8*u^5 + 156693*t^7*u^6 + 
     168021*t^6*u^7 + 126669*t^5*u^8 + 64864*t^4*u^9 + 21768*t^3*u^10 + 
     4494*t^2*u^11 + 472*t*u^12 + 12*u^13))*H[2, y]*H[1, 0, z] - 
 18*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^3*
  (18*s*t*(t + u)^2*(t^2 + t*u + u^2) + 4*s^3*t*(4*t^2 + 6*t*u + 3*u^2) + 
   (t + u)^3*(8*t^3 + 3*t^2*u + 6*t*u^2 - 8*u^3) + 
   s^2*(26*t^4 + 43*t^3*u + 12*t^2*u^2 - 13*t*u^3 - 8*u^4))*H[3, y]*
  H[1, 0, z] + 432*s^3*t^2*(s + t)^6*u^5*(s + u)^6*(t + u)^6*H[0, 0, y]*
  H[1, 0, z] + 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (t^3 + 4*s*u^2 + t*u^2)*H[0, 2, y]*H[1, 0, z] + 
 432*s^5*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*H[0, 3, y]*H[1, 0, z] + 
 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(t^3 - 4*s*u^2 + t*u^2)*
  H[1, 0, y]*H[1, 0, z] + 18*s^3*t^3*(s + t)^6*u^3*(s + u)^6*(t + u)^4*
  (22*s^3 + 96*s^2*(t + u) + 27*s*(t + u)^2 + 3*(t + u)^3)*H[1, 1, z] + 
 18*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^3*(3*t*(t + u)^3*(2*t + u) + 
   18*s*(t + u)^2*(t^2 + t*u + u^2) + 4*s^3*(3*t^2 + 6*t*u + 4*u^2) + 
   3*s^2*(t^3 + 4*t^2*u + 9*t*u^2 + 6*u^3))*H[0, y]*H[1, 1, z] - 
 18*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^4*
  (9*t*u*(t + u)^3 + 18*s*(t + u)^2*(t^2 + t*u + u^2) + 
   4*s^3*(4*t^2 + 5*t*u + 4*u^2) + 6*s^2*(3*t^3 + 2*t^2*u + 2*t*u^2 + 3*u^3))*
  H[3, y]*H[1, 1, z] + 108*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (s^2 + u^2)*H[0, 0, y]*H[1, 1, z] + 108*s^3*t^2*(s + t)^6*u^3*(s + u)^6*
  (t + u)^6*(3*s^2 - u^2)*H[0, 3, y]*H[1, 1, z] + 
 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (3*s^3 - s*u^2 + 4*t*(t^2 + u^2))*H[0, 1, z]*H[1, 2, y] - 
 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(4*s^3 + 3*t^3 + 4*s*u^2 - 
   t*u^2)*H[1, 0, z]*H[1, 2, y] - 6*s^3*(s + t)^3*u^3*(s + u)*(t + u)^3*
  (3*t^4*u^5*(t + u)^3*(20*t^3 + t^2*u - 8*u^3) + 
   s^11*(-24*t^4 + 36*t^3*u + 110*t^2*u^2 + 72*t*u^3 + 12*u^4) + 
   s^10*(-72*t^5 + 216*t^4*u + 1050*t^3*u^2 + 1186*t^2*u^3 + 516*t*u^4 + 
     72*u^5) - 3*s*t^3*u^3*(t + u)^2*(48*t^6 + 40*t^5*u - 44*t^4*u^2 - 
     47*t^3*u^3 - 42*t^2*u^4 - 48*t*u^5 - 12*u^6) + 
   s^9*(-69*t^6 + 450*t^5*u + 3495*t^4*u^2 + 6450*t^3*u^3 + 4958*t^2*u^4 + 
     1656*t*u^5 + 192*u^6) + s^8*(45*t^7 + 537*t^6*u + 5483*t^5*u^2 + 
     15831*t^4*u^3 + 19446*t^3*u^4 + 11498*t^2*u^5 + 3132*t*u^6 + 300*u^7) + 
   s^7*(189*t^8 + 540*t^7*u + 4220*t^6*u^2 + 19944*t^5*u^3 + 38457*t^4*u^4 + 
     35858*t^3*u^5 + 17016*t^2*u^6 + 3840*t*u^7 + 300*u^8) + 
   s^2*t^2*u^2*(-48*t^9 - 348*t^8*u - 775*t^7*u^2 - 621*t^6*u^3 + 
     1146*t^5*u^4 + 4220*t^4*u^5 + 5483*t^3*u^6 + 3495*t^2*u^7 + 1050*t*u^8 + 
     110*u^9) + s^6*(183*t^9 + 285*t^8*u + 1146*t^7*u^2 + 13000*t^6*u^3 + 
     41325*t^5*u^4 + 58929*t^4*u^5 + 43696*t^3*u^6 + 17016*t^2*u^7 + 
     3132*t*u^8 + 192*u^9) + s^4*u*(-408*t^10 - 775*t^9*u + 843*t^8*u^2 + 
     7698*t^7*u^3 + 24368*t^6*u^4 + 41325*t^5*u^5 + 38457*t^4*u^6 + 
     19446*t^3*u^7 + 4958*t^2*u^8 + 516*t*u^9 + 12*u^10) + 
   s^3*t*u*(-144*t^10 - 348*t^9*u + 40*t^8*u^2 + 843*t^7*u^3 + 4140*t^6*u^4 + 
     13000*t^5*u^5 + 19944*t^4*u^6 + 15831*t^3*u^7 + 6450*t^2*u^8 + 
     1186*t*u^9 + 72*u^10) + s^5*(60*t^10 - 252*t^9*u - 621*t^8*u^2 + 
     4140*t^7*u^3 + 24368*t^6*u^4 + 52924*t^5*u^5 + 58929*t^4*u^6 + 
     35858*t^3*u^7 + 11498*t^2*u^8 + 1656*t*u^9 + 72*u^10))*H[2, 0, y] + 
 18*s^2*t^2*(s + t)^3*u^2*(s + u)^3*(16*s^10*t^2*u^2*(3*t^2 + t*u + 3*u^2) + 
   2*t^3*u^3*(t + u)^6*(8*t^4 + 13*t^3*u + 18*t^2*u^2 + 13*t*u^3 + 8*u^4) - 
   4*s^9*(2*t^7 + 15*t^6*u - 18*t^5*u^2 - 7*t^4*u^3 - 7*t^3*u^4 - 
     18*t^2*u^5 + 15*t*u^6 + 2*u^7) - 12*s^8*(2*t^8 + 16*t^7*u + 9*t^6*u^2 - 
     8*t^5*u^3 + 14*t^4*u^4 - 8*t^3*u^5 + 9*t^2*u^6 + 16*t*u^7 + 2*u^8) + 
   s*t^2*u^2*(t + u)^3*(24*t^8 + 163*t^7*u + 558*t^6*u^2 + 1137*t^5*u^3 + 
     1404*t^4*u^4 + 1137*t^3*u^5 + 558*t^2*u^6 + 163*t*u^7 + 24*u^8) - 
   s^7*(32*t^9 + 219*t^8*u + 81*t^7*u^2 - 1217*t^6*u^3 - 1755*t^5*u^4 - 
     1755*t^4*u^5 - 1217*t^3*u^6 + 81*t^2*u^7 + 219*t*u^8 + 32*u^9) + 
   2*s^6*(-16*t^10 - 59*t^9*u + 231*t^8*u^2 + 1934*t^7*u^3 + 4273*t^6*u^4 + 
     5106*t^5*u^5 + 4273*t^4*u^6 + 1934*t^3*u^7 + 231*t^2*u^8 - 59*t*u^9 - 
     16*u^10) + 6*s^2*t*u*(t + u)^2*(2*t^10 + 22*t^9*u + 132*t^8*u^2 + 
     451*t^7*u^3 + 914*t^6*u^4 + 1126*t^5*u^5 + 914*t^4*u^6 + 451*t^3*u^7 + 
     132*t^2*u^8 + 22*t*u^9 + 2*u^10) - 
   6*s^5*(4*t^11 + 8*t^10*u - 137*t^9*u^2 - 949*t^8*u^3 - 2633*t^7*u^4 - 
     4005*t^6*u^5 - 4005*t^5*u^6 - 2633*t^4*u^7 - 949*t^3*u^8 - 137*t^2*u^9 + 
     8*t*u^10 + 4*u^11) + s^3*t*u*(23*t^11 + 399*t^10*u + 2776*t^9*u^2 + 
     10510*t^8*u^3 + 23979*t^7*u^4 + 35289*t^6*u^5 + 35289*t^5*u^6 + 
     23979*t^4*u^7 + 10510*t^3*u^8 + 2776*t^2*u^9 + 399*t*u^10 + 23*u^11) + 
   s^4*(-8*t^12 - 6*t^11*u + 678*t^10*u^2 + 4886*t^9*u^3 + 16236*t^8*u^4 + 
     30720*t^7*u^5 + 37308*t^6*u^6 + 30720*t^5*u^7 + 16236*t^4*u^8 + 
     4886*t^3*u^9 + 678*t^2*u^10 - 6*t*u^11 - 8*u^12))*H[0, z]*H[2, 0, y] + 
 18*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^3*(3*t*(t + u)^3*(2*t + u) + 
   18*s*(t + u)^2*(t^2 + t*u + u^2) + 4*s^3*(3*t^2 + 6*t*u + 4*u^2) + 
   3*s^2*(t^3 + 4*t^2*u + 9*t*u^2 + 6*u^3))*H[1, z]*H[2, 0, y] + 
 432*s^3*t^5*(s + t)^6*u^2*(s + u)^6*(t + u)^6*H[0, 0, z]*H[2, 0, y] - 
 108*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*(u^3 + s^2*(4*t + u))*
  H[0, 1, z]*H[2, 0, y] + 432*s^3*t^2*(s + t)^6*u^5*(s + u)^6*(t + u)^6*
  H[1, 0, z]*H[2, 0, y] + 18*s^3*t^3*(s + t)^6*u^3*(s + u)^6*(t + u)^4*
  (22*s^3 + 96*s^2*(t + u) + 27*s*(t + u)^2 + 3*(t + u)^3)*H[2, 2, y] + 
 18*s^3*t^3*(s + t)^6*u^2*(s + u)^6*(t + u)^3*(3*u*(t + u)^3*(t + 2*u) + 
   18*s*(t + u)^2*(t^2 + t*u + u^2) + 4*s^3*(4*t^2 + 6*t*u + 3*u^2) + 
   3*s^2*(6*t^3 + 9*t^2*u + 4*t*u^2 + u^3))*H[0, z]*H[2, 2, y] + 
 108*s^3*t^3*(s + t)^6*(s^2 + t^2)*u^2*(s + u)^6*(t + u)^6*H[0, 0, z]*
  H[2, 2, y] + 108*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*
  (-3*s^2 + t^2 - t*u + u^2)*H[0, 1, z]*H[2, 2, y] + 
 432*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*(t^3 + s^2*u + u^3)*H[1, 0, z]*
  H[2, 2, y] - 18*s^3*t^2*u^2*(t + u)^4*(4*s^15*(4*t^2 + 5*t*u + 4*u^2) + 
   2*s^14*(61*t^3 + 126*t^2*u + 126*t*u^2 + 61*u^3) + 
   3*t^5*u^5*(t + u)^3*(4*t^4 + t^3*u + 2*t^2*u^2 + t*u^3 + 4*u^4) + 
   72*s^13*(6*t^4 + 18*t^3*u + 23*t^2*u^2 + 18*t*u^3 + 6*u^4) + 
   s^12*(952*t^5 + 3875*t^4*u + 6253*t^3*u^2 + 6253*t^2*u^3 + 3875*t*u^4 + 
     952*u^5) + 3*s*t^4*u^4*(t + u)^2*(4*t^6 + 15*t^5*u + 30*t^4*u^2 + 
     36*t^3*u^3 + 30*t^2*u^4 + 15*t*u^5 + 4*u^6) + 
   s^11*(1472*t^6 + 7811*t^5*u + 15610*t^4*u^2 + 18362*t^3*u^3 + 
     15610*t^2*u^4 + 7811*t*u^5 + 1472*u^6) + 
   3*s^10*(564*t^7 + 3781*t^6*u + 9300*t^5*u^2 + 12493*t^4*u^3 + 
     12493*t^3*u^4 + 9300*t^2*u^5 + 3781*t*u^6 + 564*u^7) + 
   s^9*(1472*t^8 + 12175*t^7*u + 36380*t^6*u^2 + 57275*t^5*u^3 + 
     62956*t^4*u^4 + 57275*t^3*u^5 + 36380*t^2*u^6 + 12175*t*u^7 + 
     1472*u^8) + s^2*t^3*u^3*(108*t^9 + 364*t^8*u + 539*t^7*u^2 + 
     824*t^6*u^3 + 1311*t^5*u^4 + 1311*t^4*u^5 + 824*t^3*u^6 + 539*t^2*u^7 + 
     364*t*u^8 + 108*u^9) + s^8*(952*t^9 + 9713*t^8*u + 34396*t^7*u^2 + 
     65092*t^6*u^3 + 81159*t^5*u^4 + 81159*t^4*u^5 + 65092*t^3*u^6 + 
     34396*t^2*u^7 + 9713*t*u^8 + 952*u^9) + 
   s^3*t^2*u^2*(84*t^10 + 998*t^9*u + 2776*t^8*u^2 + 3803*t^7*u^3 + 
     3766*t^6*u^4 + 3638*t^5*u^5 + 3766*t^4*u^6 + 3803*t^3*u^7 + 
     2776*t^2*u^8 + 998*t*u^9 + 84*u^10) + 
   3*s^7*(144*t^10 + 1895*t^9*u + 7826*t^8*u^2 + 17958*t^7*u^3 + 
     26266*t^6*u^4 + 28706*t^5*u^5 + 26266*t^4*u^6 + 17958*t^3*u^7 + 
     7826*t^2*u^8 + 1895*t*u^9 + 144*u^10) + 
   3*s^4*t*u*(24*t^11 + 273*t^10*u + 1555*t^9*u^2 + 3806*t^8*u^3 + 
     4895*t^7*u^4 + 4239*t^6*u^5 + 4239*t^5*u^6 + 4895*t^4*u^7 + 
     3806*t^3*u^8 + 1555*t^2*u^9 + 273*t*u^10 + 24*u^11) + 
   s^6*(122*t^11 + 2329*t^10*u + 11468*t^9*u^2 + 32649*t^8*u^3 + 
     56457*t^7*u^4 + 65793*t^6*u^5 + 65793*t^5*u^6 + 56457*t^4*u^7 + 
     32649*t^3*u^8 + 11468*t^2*u^9 + 2329*t*u^10 + 122*u^11) + 
   s^5*(16*t^12 + 597*t^11*u + 3864*t^10*u^2 + 14563*t^9*u^3 + 
     30088*t^8*u^4 + 36284*t^7*u^5 + 34880*t^6*u^6 + 36284*t^5*u^7 + 
     30088*t^4*u^8 + 14563*t^3*u^9 + 3864*t^2*u^10 + 597*t*u^11 + 16*u^12))*
  H[1, z]*H[2, 3, y] - 18*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^3*
  (18*s*u*(t + u)^2*(t^2 + t*u + u^2) + 4*s^3*u*(3*t^2 + 6*t*u + 4*u^2) - 
   (t + u)^3*(8*t^3 - 6*t^2*u - 3*t*u^2 - 8*u^3) + 
   s^2*(-8*t^4 - 13*t^3*u + 12*t^2*u^2 + 43*t*u^3 + 26*u^4))*H[1, z]*
  H[3, 0, y] - 432*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*
  (t^2 - t*u + u^2)*H[1, 0, z]*H[3, 0, y] - 108*s^3*t^2*(s + t)^6*u^2*
  (s + u)^6*(t + u)^6*(u^3 + s^2*(-4*t + u))*H[1, 1, z]*H[3, 0, y] + 
 6*s^3*(s + t)*(s + u)*(t + u)^4*
  (3*t^6*u^6*(t + u)^3*(22*t^4 + 72*t^3*u + 25*t^2*u^2 + 72*t*u^3 + 22*u^4) + 
   2*s^13*(6*t^6 + 30*t^5*u + 25*t^4*u^2 - 19*t^3*u^3 + 25*t^2*u^4 + 
     30*t*u^5 + 6*u^6) + 3*s*t^5*u^5*(t + u)^2*(8*t^6 + 326*t^5*u + 
     731*t^4*u^2 + 829*t^3*u^3 + 731*t^2*u^4 + 326*t*u^5 + 8*u^6) + 
   s^12*(72*t^7 + 468*t^6*u + 862*t^5*u^2 + 288*t^4*u^3 + 288*t^3*u^4 + 
     862*t^2*u^5 + 468*t*u^6 + 72*u^7) + 
   s^11*(192*t^8 + 1608*t^7*u + 4394*t^6*u^2 + 4095*t^5*u^3 + 2024*t^4*u^4 + 
     4095*t^3*u^5 + 4394*t^2*u^6 + 1608*t*u^7 + 192*u^8) + 
   4*s^2*t^4*u^4*(80*t^9 + 643*t^8*u + 2441*t^7*u^2 + 5306*t^6*u^3 + 
     7431*t^5*u^4 + 7431*t^4*u^5 + 5306*t^3*u^6 + 2441*t^2*u^7 + 643*t*u^8 + 
     80*u^9) + 2*s^10*(150*t^9 + 1608*t^8*u + 5833*t^7*u^2 + 8647*t^6*u^3 + 
     5632*t^5*u^4 + 5632*t^4*u^5 + 8647*t^3*u^6 + 5833*t^2*u^7 + 1608*t*u^8 + 
     150*u^9) + s^9*(300*t^10 + 4140*t^9*u + 19332*t^8*u^2 + 40005*t^7*u^3 + 
     37697*t^6*u^4 + 25948*t^5*u^5 + 37697*t^4*u^6 + 40005*t^3*u^7 + 
     19332*t^2*u^8 + 4140*t*u^9 + 300*u^10) + 
   s^3*t^3*u^3*(304*t^10 + 4380*t^9*u + 19230*t^8*u^2 + 42800*t^7*u^3 + 
     59313*t^6*u^4 + 63292*t^5*u^5 + 59313*t^4*u^6 + 42800*t^3*u^7 + 
     19230*t^2*u^8 + 4380*t*u^9 + 304*u^10) + 
   s^8*(192*t^11 + 3540*t^10*u + 21456*t^9*u^2 + 58726*t^8*u^3 + 
     78977*t^7*u^4 + 59965*t^6*u^5 + 59965*t^5*u^6 + 78977*t^4*u^7 + 
     58726*t^3*u^8 + 21456*t^2*u^9 + 3540*t*u^10 + 192*u^11) + 
   s^4*t^2*u^2*(266*t^11 + 3558*t^10*u + 21917*t^9*u^2 + 63179*t^8*u^3 + 
     98555*t^7*u^4 + 102623*t^6*u^5 + 102623*t^5*u^6 + 98555*t^4*u^7 + 
     63179*t^3*u^8 + 21917*t^2*u^9 + 3558*t*u^10 + 266*u^11) + 
   s^7*(72*t^12 + 1968*t^11*u + 16094*t^10*u^2 + 57645*t^9*u^3 + 
     107222*t^8*u^4 + 111429*t^7*u^5 + 94888*t^6*u^6 + 111429*t^5*u^7 + 
     107222*t^4*u^8 + 57645*t^3*u^9 + 16094*t^2*u^10 + 1968*t*u^11 + 
     72*u^12) + s^5*t*u*(96*t^12 + 2194*t^11*u + 15717*t^10*u^2 + 
     58475*t^9*u^3 + 117814*t^8*u^4 + 139279*t^7*u^5 + 132432*t^6*u^6 + 
     139279*t^5*u^7 + 117814*t^4*u^8 + 58475*t^3*u^9 + 15717*t^2*u^10 + 
     2194*t*u^11 + 96*u^12) + 2*s^6*(6*t^13 + 324*t^12*u + 3907*t^11*u^2 + 
     18931*t^10*u^3 + 48541*t^9*u^4 + 70259*t^8*u^5 + 67232*t^7*u^6 + 
     67232*t^6*u^7 + 70259*t^5*u^8 + 48541*t^4*u^9 + 18931*t^3*u^10 + 
     3907*t^2*u^11 + 324*t*u^12 + 6*u^13))*H[3, 2, y] - 
 18*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^3*
  (18*s*t*(t + u)^2*(t^2 + t*u + u^2) + 4*s^3*t*(4*t^2 + 6*t*u + 3*u^2) + 
   (t + u)^3*(8*t^3 + 3*t^2*u + 6*t*u^2 - 8*u^3) + 
   s^2*(26*t^4 + 43*t^3*u + 12*t^2*u^2 - 13*t*u^3 - 8*u^4))*H[0, z]*
  H[3, 2, y] - 18*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^4*
  (9*t*u*(t + u)^3 + 18*s*(t + u)^2*(t^2 + t*u + u^2) + 
   4*s^3*(4*t^2 + 5*t*u + 4*u^2) + 6*s^2*(3*t^3 + 2*t^2*u + 2*t*u^2 + 3*u^3))*
  H[1, z]*H[3, 2, y] + 108*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (u^3 + s^2*(-4*t + u))*H[0, 1, z]*H[3, 2, y] - 
 432*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*(t^2 - t*u + u^2)*H[1, 0, z]*
  H[3, 2, y] + 18*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^4*
  (9*t*u*(t + u)^3 + 18*s*(t + u)^2*(t^2 + t*u + u^2) + 
   4*s^3*(4*t^2 + 5*t*u + 4*u^2) + 6*s^2*(3*t^3 + 2*t^2*u + 2*t*u^2 + 3*u^3))*
  H[1, z]*H[3, 3, y] - 108*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (u^3 + s^2*(-4*t + u))*H[0, 1, z]*H[3, 3, y] + 
 108*s^3*t^2*(s + t)^6*(t^3 + s^2*(t - 4*u))*u^2*(s + u)^6*(t + u)^6*
  H[1, 0, z]*H[3, 3, y] + 108*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*
  (-3*s^2 + t^2 - t*u + u^2)*H[1, 1, z]*H[3, 3, y] - 
 18*s^3*t^2*u^3*(t + u)^6*(3*s^13*(t + 6*u) + 
   6*s^12*(2*t^2 + 23*t*u + 21*u^2) + s^11*(25*t^3 + 432*t^2*u + 830*t*u^2 + 
     394*u^3) + t^5*u^5*(-4*t^4 - 18*t^3*u + 42*t^2*u^2 + 7*t*u^3 + 12*u^4) + 
   3*s^10*(-6*t^4 + 396*t^3*u + 661*t^2*u^2 + 802*t*u^3 + 242*u^4) + 
   s^9*(-159*t^5 + 2286*t^4*u + 4053*t^3*u^2 + 4878*t^2*u^3 + 4176*t*u^4 + 
     870*u^5) + 3*s*t^4*u^3*(16*t^6 + 32*t^5*u - 20*t^4*u^2 + 49*t^3*u^3 + 
     74*t^2*u^4 - t*u^5 + 4*u^6) + s^8*(-240*t^6 + 2898*t^5*u + 
     5794*t^4*u^2 + 8550*t^3*u^3 + 7497*t^2*u^4 + 4686*t*u^5 + 698*u^6) + 
   s^2*t^3*u^2*(16*t^7 + 404*t^6*u + 450*t^5*u^2 + 352*t^4*u^3 + 
     953*t^3*u^4 + 234*t^2*u^5 + 28*t*u^6 + 108*u^7) + 
   3*s^7*(-51*t^7 + 956*t^6*u + 1600*t^5*u^2 + 3414*t^4*u^3 + 4151*t^3*u^4 + 
     2424*t^2*u^5 + 1166*t*u^6 + 122*u^7) + 
   3*s^4*t*u*(128*t^8 + 270*t^7*u + 706*t^6*u^2 + 1363*t^5*u^3 + 
     1882*t^4*u^4 + 1354*t^3*u^5 + 806*t^2*u^6 + 185*t*u^7 + 24*u^8) + 
   s^3*t^2*u*(48*t^8 + 212*t^7*u + 1200*t^6*u^2 + 1533*t^5*u^3 + 
     2328*t^4*u^4 + 1860*t^3*u^5 + 702*t^2*u^6 + 670*t*u^7 + 84*u^8) + 
   s^6*(-42*t^8 + 2304*t^7*u + 2855*t^6*u^2 + 6810*t^5*u^3 + 13638*t^4*u^4 + 
     11272*t^3*u^5 + 4545*t^2*u^6 + 1722*t*u^7 + 114*u^8) + 
   s^5*(-4*t^9 + 1260*t^8*u + 1689*t^7*u^2 + 3446*t^6*u^3 + 8622*t^5*u^4 + 
     10342*t^4*u^5 + 6335*t^3*u^6 + 1926*t^2*u^7 + 517*t*u^8 + 16*u^9))*
  H[0, 0, 1, z] - 432*s^2*t^3*(s + t)^6*u^5*(s + u)^6*(t + u)^6*H[0, y]*
  H[0, 0, 1, z] + 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (3*s^3 - s*u^2 + 4*t*(t^2 + u^2))*H[1, y]*H[0, 0, 1, z] + 
 108*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*(s^2*(4*t - 3*u) + u^3)*
  H[2, y]*H[0, 0, 1, z] - 18*s^3*t^2*(s + t)^3*u^3*(s + u)^6*(t + u)^6*
  (3*s^4*(t + 6*u) + 3*s^3*(5*t^2 + 18*t*u + 6*u^2) + 
   3*t^2*(2*t^3 + 6*t^2*u + t*u^2 + 4*u^3) + 
   3*s*t*(7*t^3 + 18*t^2*u + 4*t*u^2 + 8*u^3) + 
   s^2*(27*t^3 + 72*t^2*u + 27*t*u^2 + 16*u^3))*H[0, 0, 2, y] - 
 432*s^2*t^2*(s + t)^7*(s^2 - s*t + t^2)*u^3*(s + u)^6*(t + u)^6*H[0, z]*
  H[0, 0, 2, y] + 108*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*
  H[1, z]*H[0, 0, 2, y] + 432*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (s^3 + t^3 + t*u^2)*H[1, z]*H[0, 0, 3, y] + 
 18*s^2*t^2*(s + t)^4*u^3*(2*t^2*u^5*(t + u)^6*(8*t^4 + 13*t^3*u + 
     18*t^2*u^2 + 13*t*u^3 + 8*u^4) + 4*s^12*(3*t^5 + 3*t^4*u + 27*t^3*u^2 + 
     21*t^2*u^3 + 18*t*u^4 + 4*u^5) + s^11*(39*t^6 + 69*t^5*u + 364*t^4*u^2 + 
     998*t^3*u^3 + 819*t^2*u^4 + 597*t*u^5 + 122*u^6) + 
   s^10*(51*t^7 + 192*t^6*u + 539*t^5*u^2 + 2776*t^4*u^3 + 4665*t^3*u^4 + 
     3864*t^2*u^5 + 2329*t*u^6 + 432*u^7) + s*t*u^4*(t + u)^3*
    (72*t^8 + 381*t^7*u + 970*t^6*u^2 + 1560*t^5*u^3 + 1742*t^4*u^4 + 
     1299*t^3*u^5 + 660*t^2*u^6 + 192*t*u^7 + 20*u^8) + 
   s^9*(42*t^8 + 333*t^7*u + 824*t^6*u^2 + 3803*t^5*u^3 + 11418*t^4*u^4 + 
     14563*t^3*u^5 + 11468*t^2*u^6 + 5685*t*u^7 + 952*u^8) + 
   s^8*(42*t^9 + 396*t^8*u + 1311*t^7*u^2 + 3766*t^6*u^3 + 14685*t^5*u^4 + 
     30088*t^4*u^5 + 32649*t^3*u^6 + 23478*t^2*u^7 + 9713*t*u^8 + 1472*u^9) + 
   s^2*u^3*(t + u)^2*(84*t^10 + 651*t^9*u + 2478*t^8*u^2 + 5861*t^7*u^3 + 
     9278*t^6*u^4 + 9979*t^5*u^5 + 7144*t^4*u^6 + 3633*t^3*u^7 + 
     1200*t^2*u^8 + 220*t*u^9 + 16*u^10) + 
   s^7*(51*t^10 + 333*t^9*u + 1311*t^8*u^2 + 3638*t^7*u^3 + 12717*t^6*u^4 + 
     36284*t^5*u^5 + 56457*t^4*u^6 + 53874*t^3*u^7 + 34396*t^2*u^8 + 
     12175*t*u^9 + 1692*u^10) + s^6*(39*t^11 + 192*t^10*u + 824*t^9*u^2 + 
     3766*t^8*u^3 + 12717*t^7*u^4 + 34880*t^6*u^5 + 65793*t^5*u^6 + 
     78798*t^4*u^7 + 65092*t^3*u^8 + 36380*t^2*u^9 + 11343*t*u^10 + 
     1472*u^11) + s^3*u^2*(108*t^12 + 998*t^11*u + 4665*t^10*u^2 + 
     14563*t^9*u^3 + 32649*t^8*u^4 + 53874*t^7*u^5 + 65092*t^6*u^6 + 
     57275*t^5*u^7 + 37479*t^4*u^8 + 18362*t^3*u^9 + 6253*t^2*u^10 + 
     1296*t*u^11 + 122*u^12) + s^4*u*(12*t^12 + 364*t^11*u + 2776*t^10*u^2 + 
     11418*t^9*u^3 + 30088*t^8*u^4 + 56457*t^7*u^5 + 78798*t^6*u^6 + 
     81159*t^5*u^7 + 62956*t^4*u^8 + 37479*t^3*u^9 + 15610*t^2*u^10 + 
     3875*t*u^11 + 432*u^12) + s^5*(12*t^12 + 69*t^11*u + 539*t^10*u^2 + 
     3803*t^9*u^3 + 14685*t^8*u^4 + 36284*t^7*u^5 + 65793*t^6*u^6 + 
     86118*t^5*u^7 + 81159*t^4*u^8 + 57275*t^3*u^9 + 27900*t^2*u^10 + 
     7811*t*u^11 + 952*u^12))*H[0, 1, 0, y] - 
 18*s^2*t^2*u^3*(s + u)^3*(16*s^13*t^2*u*(3*t^2 + t*u + 3*u^2) - 
   2*t^6*u^2*(t + u)^6*(8*t^4 + 13*t^3*u + 18*t^2*u^2 + 13*t*u^3 + 8*u^4) - 
   4*s^12*(3*t^6 - 84*t^5*u - 59*t^4*u^2 - 73*t^3*u^3 - 30*t^2*u^4 + 
     13*t*u^5 + 2*u^6) - 12*s^11*(5*t^7 - 93*t^6*u - 129*t^5*u^2 - 
     105*t^4*u^3 - 80*t^3*u^4 + 8*t^2*u^5 + 16*t*u^6 + 2*u^7) + 
   s^10*(-93*t^8 + 2445*t^7*u + 5767*t^6*u^2 + 5313*t^5*u^3 + 4377*t^4*u^4 + 
     1255*t^3*u^5 - 675*t^2*u^6 - 309*t*u^7 - 32*u^8) - 
   s*t^5*u*(t + u)^3*(24*t^8 + 219*t^7*u + 732*t^6*u^2 + 1407*t^5*u^3 + 
     1868*t^4*u^4 + 1689*t^3*u^5 + 1056*t^2*u^6 + 405*t*u^7 + 72*u^8) + 
   s^9*(-t^9 + 3933*t^8*u + 13525*t^7*u^2 + 16941*t^6*u^3 + 14835*t^5*u^4 + 
     8223*t^4*u^5 + 287*t^3*u^6 - 1257*t^2*u^7 - 358*t*u^8 - 32*u^9) + 
   3*s^8*(57*t^10 + 1513*t^9*u + 6685*t^8*u^2 + 11145*t^7*u^3 + 
     11243*t^6*u^4 + 8191*t^5*u^5 + 2543*t^4*u^6 - 597*t^3*u^7 - 
     552*t^2*u^8 - 124*t*u^9 - 8*u^10) - 3*s^2*t^4*(t + u)^2*
    (4*t^10 + 76*t^9*u + 443*t^8*u^2 + 1365*t^7*u^3 + 2707*t^6*u^4 + 
     3799*t^5*u^5 + 3617*t^4*u^6 + 2375*t^3*u^7 + 1025*t^2*u^8 + 257*t*u^9 + 
     28*u^10) + s^6*t*(-27*t^11 + 831*t^10*u + 8000*t^9*u^2 + 21450*t^8*u^3 + 
     23295*t^7*u^4 + 12843*t^6*u^5 + 1033*t^5*u^6 - 8163*t^4*u^7 - 
     8072*t^3*u^8 - 3470*t^2*u^9 - 837*t*u^10 - 99*u^11) + 
   s^7*(195*t^11 + 3399*t^10*u + 18235*t^9*u^2 + 38109*t^8*u^3 + 
     43107*t^7*u^4 + 35399*t^6*u^5 + 17127*t^5*u^6 + 111*t^4*u^7 - 
     3578*t^3*u^8 - 1554*t^2*u^9 - 270*t*u^10 - 8*u^11) - 
   3*s^5*t*(81*t^12 + 503*t^11*u + 1120*t^10*u^2 + 1590*t^9*u^3 + 
     4709*t^8*u^4 + 10881*t^7*u^5 + 14395*t^6*u^6 + 13011*t^5*u^7 + 
     8090*t^4*u^8 + 3068*t^3*u^9 + 641*t^2*u^10 + 67*t*u^11 + 4*u^12) - 
   s^4*t^2*(219*t^12 + 1947*t^11*u + 7925*t^10*u^2 + 20331*t^9*u^3 + 
     40713*t^8*u^4 + 64909*t^7*u^5 + 76005*t^6*u^6 + 65229*t^5*u^7 + 
     41360*t^4*u^8 + 18120*t^3*u^9 + 4854*t^2*u^10 + 632*t*u^11 + 12*u^12) - 
   s^3*t^3*(83*t^12 + 1011*t^11*u + 5353*t^10*u^2 + 16991*t^9*u^3 + 
     37515*t^8*u^4 + 61355*t^7*u^5 + 73695*t^6*u^6 + 64551*t^5*u^7 + 
     41574*t^4*u^8 + 19386*t^3*u^9 + 6168*t^2*u^10 + 1202*t*u^11 + 108*u^12))*
  H[0, 1, 0, z] + 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (t^3 - 4*s*u^2 + t*u^2)*H[0, y]*H[0, 1, 0, z] - 
 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(4*s^3 + 3*t^3 + 4*s*u^2 - 
   t*u^2)*H[1, y]*H[0, 1, 0, z] + 432*s^3*t^2*(s + t)^6*u^2*(s + u)^6*
  (t + u)^6*(t^3 + s^2*u + u^3)*H[2, y]*H[0, 1, 0, z] + 
 432*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*(t^2 - t*u + u^2)*H[3, y]*
  H[0, 1, 0, z] - 18*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^3*
  (3*t*(t + u)^3*(2*t + u) + 18*s*(t + u)^2*(t^2 + t*u + u^2) + 
   4*s^3*(3*t^2 + 6*t*u + 4*u^2) + 3*s^2*(t^3 + 4*t^2*u + 9*t*u^2 + 6*u^3))*
  H[0, 1, 1, z] - 108*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*
  H[0, y]*H[0, 1, 1, z] + 108*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (u^3 + s^2*(-4*t + u))*H[3, y]*H[0, 1, 1, z] - 
 18*s^3*t^2*(s + t)^3*u^3*(s + u)^6*(t + u)^6*
  (3*s^4*(t + 6*u) + 3*s^3*(5*t^2 + 18*t*u + 6*u^2) + 
   3*t^2*(2*t^3 + 6*t^2*u + t*u^2 + 4*u^3) + 
   3*s*t*(7*t^3 + 18*t^2*u + 4*t*u^2 + 8*u^3) + 
   s^2*(27*t^3 + 72*t^2*u + 27*t*u^2 + 16*u^3))*H[0, 2, 0, y] + 
 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(t^3 + 4*s*u^2 + t*u^2)*
  H[0, z]*H[0, 2, 0, y] + 108*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (s^2 + u^2)*H[1, z]*H[0, 2, 0, y] + 18*s^3*t^2*(s + t)^6*u^3*(s + u)^6*
  (t + u)^3*(3*t*(t + u)^3*(2*t + u) + 18*s*(t + u)^2*(t^2 + t*u + u^2) + 
   4*s^3*(3*t^2 + 6*t*u + 4*u^2) + 3*s^2*(t^3 + 4*t^2*u + 9*t*u^2 + 6*u^3))*
  H[0, 2, 2, y] - 432*s^5*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*H[0, z]*
  H[0, 2, 2, y] + 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (3*s^3 - s*u^2 + 4*t*(t^2 + u^2))*H[1, z]*H[0, 2, 3, y] - 
 108*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*H[1, z]*
  H[0, 3, 0, y] - 18*s^3*t^2*u^2*(t + u)^3*
  (4*s^15*t*(4*t^2 + 6*t*u + 3*u^2) + 
   s^14*(122*t^4 + 283*t^3*u + 228*t^2*u^2 + 59*t*u^3 - 8*u^4) + 
   6*s^13*(72*t^5 + 243*t^4*u + 287*t^3*u^2 + 134*t^2*u^3 + 3*t*u^4 - 
     11*u^5) + 3*t^5*u^5*(t + u)^3*(4*t^5 + 5*t^4*u + 13*t^3*u^2 - 
     10*t^2*u^3 - 5*t*u^4 - 4*u^5) + 
   s^12*(952*t^6 + 4452*t^5*u + 7359*t^4*u^2 + 5225*t^3*u^3 + 975*t^2*u^4 - 
     645*t*u^5 - 254*u^6) + s^11*(1472*t^7 + 9079*t^6*u + 20229*t^5*u^2 + 
     20470*t^4*u^3 + 7976*t^3*u^4 - 1947*t^2*u^5 - 2617*t*u^6 - 602*u^7) + 
   3*s*t^4*u^4*(t + u)^2*(4*t^7 + 19*t^6*u + 105*t^5*u^2 + 108*t^4*u^3 - 
     42*t^3*u^4 - 81*t^2*u^5 - 19*t*u^6 - 4*u^7) + 
   3*s^10*(564*t^8 + 4392*t^7*u + 12604*t^6*u^2 + 17234*t^5*u^3 + 
     11034*t^4*u^4 + 805*t^3*u^5 - 3354*t^2*u^6 - 1905*t*u^7 - 322*u^8) + 
   s^9*(1472*t^9 + 14049*t^8*u + 49929*t^7*u^2 + 87821*t^6*u^3 + 
     80709*t^5*u^4 + 29055*t^4*u^5 - 14769*t^3*u^6 - 20643*t^2*u^7 - 
     8217*t*u^8 - 1078*u^9) + s^8*(952*t^10 + 11056*t^9*u + 47358*t^8*u^2 + 
     104667*t^7*u^3 + 128363*t^6*u^4 + 79356*t^5*u^5 + 2113*t^4*u^6 - 
     35316*t^3*u^7 - 26292*t^2*u^8 - 8095*t*u^9 - 826*u^10) + 
   s^2*t^3*u^3*(108*t^10 + 472*t^9*u + 1353*t^8*u^2 + 3208*t^7*u^3 + 
     4371*t^6*u^4 + 2280*t^5*u^5 - 912*t^4*u^6 - 1786*t^3*u^7 - 
     1110*t^2*u^8 - 472*t*u^9 - 108*u^10) + 
   3*s^7*(144*t^11 + 2099*t^10*u + 10653*t^9*u^2 + 29570*t^8*u^3 + 
     47600*t^7*u^4 + 41884*t^6*u^5 + 12956*t^5*u^6 - 11072*t^4*u^7 - 
     14560*t^3*u^8 - 7375*t^2*u^9 - 1805*t*u^10 - 138*u^11) + 
   s^3*t^2*u^2*(84*t^11 + 1082*t^10*u + 4374*t^9*u^2 + 10299*t^8*u^3 + 
     15525*t^7*u^4 + 13398*t^6*u^5 + 3468*t^5*u^6 - 5339*t^4*u^7 - 
     6933*t^3*u^8 - 3924*t^2*u^9 - 1082*t*u^10 - 84*u^11) + 
   s^6*(122*t^12 + 2481*t^11*u + 14928*t^10*u^2 + 52625*t^9*u^3 + 
     111336*t^8*u^4 + 133236*t^7*u^5 + 73742*t^6*u^6 - 12924*t^5*u^7 - 
     48390*t^4*u^8 - 33684*t^3*u^9 - 12246*t^2*u^10 - 2364*t*u^11 - 
     122*u^12) + 3*s^4*t*u*(24*t^12 + 297*t^11*u + 1978*t^10*u^2 + 
     6816*t^9*u^3 + 13371*t^8*u^4 + 15158*t^7*u^5 + 8136*t^6*u^6 - 
     2184*t^5*u^7 - 7048*t^4*u^8 - 5166*t^3*u^9 - 1813*t^2*u^10 - 
     297*t*u^11 - 24*u^12) + s^5*(16*t^13 + 613*t^12*u + 4641*t^11*u^2 + 
     21433*t^10*u^3 + 58879*t^9*u^4 + 92526*t^8*u^5 + 76824*t^7*u^6 + 
     15636*t^6*u^7 - 32664*t^5*u^8 - 35575*t^4*u^9 - 16807*t^3*u^10 - 
     4317*t^2*u^11 - 613*t*u^12 - 16*u^13))*H[0, 3, 2, y] + 
 432*s^5*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*H[0, z]*H[0, 3, 2, y] + 
 108*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(3*s^2 - u^2)*H[1, z]*
  H[0, 3, 2, y] - 108*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(3*s^2 - u^2)*
  H[1, z]*H[0, 3, 3, y] + 18*s^2*t^2*(s + t)^4*u^3*(s + u)^6*(t + u)^6*
  (9*s^4*(t + 2*u) + 9*s^3*(3*t^2 + 6*t*u + 2*u^2) + 
   2*t^2*u*(9*t^2 + 9*t*u + 8*u^2) + s^2*(27*t^3 + 72*t^2*u + 12*t*u^2 + 
     16*u^3) + s*t*(9*t^3 + 54*t^2*u + 12*t*u^2 + 20*u^3))*H[1, 0, 0, y] + 
 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(t^3 - 4*s*u^2 + t*u^2)*
  H[0, z]*H[1, 0, 0, y] - 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (s^3 + s*u^2 - 4*t*u^2)*H[1, z]*H[1, 0, 0, y] + 
 18*s^2*t^3*(s + t)^6*u^3*(s + u)^3*(t + u)^6*(6*s^5 + 3*s^4*(6*t + 7*u) + 
   2*t*u^2*(8*t^2 + 9*t*u + 9*u^2) + 3*s^3*(t^2 + 18*t*u + 9*u^2) + 
   3*s*u*(8*t^3 + 9*t^2*u + 18*t*u^2 + u^3) + 
   3*s^2*(4*t^3 + 4*t^2*u + 24*t*u^2 + 5*u^3))*H[1, 0, 0, z] + 
 108*s^2*t^3*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(t^2 + u^2)*H[0, y]*
  H[1, 0, 0, z] + 432*s^3*t^5*(s + t)^6*u^2*(s + u)^6*(t + u)^6*H[2, y]*
  H[1, 0, 0, z] - 18*s^2*t^2*u^3*(t + u)^3*(8*t^7*u^6*(t + u)^3*(t^2 + u^2) + 
   4*s^16*(3*t^2 + 6*t*u + 4*u^2) + s^15*(83*t^3 + 252*t^2*u + 291*t*u^2 + 
     122*u^3) + s*t^5*u^5*(t + u)^3*(52*t^4 + 36*t^3*u + 45*t^2*u^2 + 
     63*t*u^3 + 12*u^4) + 3*s^14*(73*t^4 + 337*t^3*u + 599*t^2*u^2 + 
     487*t*u^3 + 144*u^4) + s^13*(243*t^5 + 1947*t^4*u + 5353*t^3*u^2 + 
     6981*t^2*u^3 + 4284*t*u^4 + 952*u^5) + 
   s^12*(27*t^6 + 1509*t^5*u + 7925*t^4*u^2 + 16991*t^3*u^3 + 17640*t^2*u^4 + 
     8504*t*u^5 + 1472*u^6) - 3*s^2*t^4*u^3*(t + u)^2*
    (16*t^7 + 8*t^6*u - 64*t^5*u^2 - 105*t^4*u^3 - 145*t^3*u^4 - 
     157*t^2*u^5 - 59*t*u^6 - 4*u^7) + 
   3*s^11*(-65*t^7 - 277*t^6*u + 1120*t^5*u^2 + 6777*t^4*u^3 + 
     12505*t^3*u^4 + 10578*t^2*u^5 + 4082*t*u^6 + 564*u^7) + 
   s^10*(-171*t^8 - 3399*t^7*u - 8000*t^6*u^2 + 4770*t^5*u^3 + 
     40713*t^4*u^4 + 61355*t^3*u^5 + 41766*t^2*u^6 + 13134*t*u^7 + 
     1472*u^8) + s^9*(t^9 - 4539*t^8*u - 18235*t^7*u^2 - 21450*t^6*u^3 + 
     14127*t^5*u^4 + 64909*t^4*u^5 + 73695*t^3*u^6 + 40224*t^2*u^7 + 
     10508*t*u^8 + 952*u^9) + s^3*t^3*u^2*(-16*t^10 - 292*t^9*u - 
     960*t^8*u^2 - 1255*t^7*u^3 - 287*t^6*u^4 + 1791*t^5*u^5 + 3578*t^4*u^6 + 
     3470*t^3*u^7 + 1923*t^2*u^8 + 632*t*u^9 + 108*u^10) + 
   3*s^8*(31*t^10 - 1311*t^9*u - 6685*t^8*u^2 - 12703*t^7*u^3 - 
     7765*t^6*u^4 + 10881*t^5*u^5 + 25335*t^4*u^6 + 21517*t^3*u^7 + 
     9392*t^2*u^8 + 2048*t*u^9 + 144*u^10) - 
   s^4*t^2*u*(48*t^11 + 236*t^10*u + 1260*t^9*u^2 + 4377*t^8*u^3 + 
     8223*t^7*u^4 + 7629*t^6*u^5 + 111*t^5*u^6 - 8072*t^4*u^7 - 
     9204*t^3*u^8 - 4854*t^2*u^9 - 1202*t*u^10 - 84*u^11) - 
   3*s^5*t*u*(112*t^11 + 516*t^10*u + 1771*t^9*u^2 + 4945*t^8*u^3 + 
     8191*t^7*u^4 + 5709*t^6*u^5 - 2721*t^5*u^6 - 8090*t^4*u^7 - 
     6040*t^3*u^8 - 2056*t^2*u^9 - 313*t*u^10 - 24*u^11) + 
   s^7*(60*t^11 - 2445*t^10*u - 13525*t^9*u^2 - 33435*t^8*u^3 - 
     43107*t^7*u^4 - 12843*t^6*u^5 + 43185*t^5*u^6 + 65229*t^4*u^7 + 
     41574*t^3*u^8 + 14046*t^2*u^9 + 2487*t*u^10 + 122*u^11) + 
   s^6*(12*t^12 - 1116*t^11*u - 5767*t^10*u^2 - 16941*t^9*u^3 - 
     33729*t^8*u^4 - 35399*t^7*u^5 - 1033*t^6*u^6 + 39033*t^5*u^7 + 
     41360*t^4*u^8 + 19386*t^3*u^9 + 4701*t^2*u^10 + 621*t*u^11 + 16*u^12))*
  H[1, 0, 1, z] - 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (s^3 + s*u^2 - 4*t*u^2)*H[0, y]*H[1, 0, 1, z] + 
 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (3*s^3 - s*u^2 + 4*t*(t^2 + u^2))*H[1, y]*H[1, 0, 1, z] - 
 108*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*(-u^3 + s^2*(4*t + 3*u))*
  H[2, y]*H[1, 0, 1, z] + 108*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (u^3 + s^2*(-4*t + u))*H[3, y]*H[1, 0, 1, z] + 
 18*s^2*t^2*(s + t)^3*u^3*(s + u)^6*(t + u)^6*(8*s^6 + 9*s^5*(3*t + 2*u) - 
   8*t^4*(t^2 + u^2) + s^4*(39*t^2 + 54*t*u + 26*u^2) - 
   3*s^2*t*(t^3 - 18*t^2*u - 4*t*u^2 - 8*u^3) + 
   s*t^2*(-18*t^3 + 18*t^2*u - 13*t*u^2 + 12*u^3) + 
   s^3*(27*t^3 + 72*t^2*u + 43*t*u^2 + 16*u^3))*H[1, 0, 2, y] + 
 432*s^2*t^2*(s + t)^7*(s^2 - s*t + t^2)*u^3*(s + u)^6*(t + u)^6*H[0, z]*
  H[1, 0, 2, y] - 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (3*s^3 - s*u^2 + 4*t*(t^2 + u^2))*H[1, z]*H[1, 0, 3, y] - 
 18*s^2*t^2*(s + t)^4*u^3*(s + u)^6*(t + u)^6*
  (9*s^4*(t + 2*u) + 9*s^3*(3*t^2 + 6*t*u + 2*u^2) + 
   2*t^2*u*(9*t^2 + 9*t*u + 8*u^2) + s^2*(27*t^3 + 72*t^2*u + 12*t*u^2 + 
     16*u^3) + s*t*(9*t^3 + 54*t^2*u + 12*t*u^2 + 20*u^3))*H[1, 1, 0, y] - 
 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(t^3 - 4*s*u^2 + t*u^2)*
  H[0, z]*H[1, 1, 0, y] + 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (s^3 + s*u^2 - 4*t*u^2)*H[1, z]*H[1, 1, 0, y] + 
 18*s^2*t^3*u^3*(s + u)^6*(16*s^10*t*u*(3*t^2 + t*u + 3*u^2) + 
   2*t^5*u*(t + u)^6*(9*t^2 + 9*t*u + 8*u^2) - 
   4*s^9*(t^5 - 96*t^4*u - 53*t^3*u^2 - 101*t^2*u^3 - 24*t*u^4 + u^5) - 
   6*s^8*(7*t^6 - 210*t^5*u - 135*t^4*u^2 - 200*t^3*u^3 - 75*t^2*u^4 + 
     10*t*u^5 + 3*u^6) + s*t^4*(t + u)^3*(3*t^6 + 129*t^5*u + 434*t^4*u^2 + 
     714*t^3*u^3 + 603*t^2*u^4 + 301*t*u^5 + 72*u^6) + 
   3*s^2*t^3*(t + u)^2*(4*t^7 + 136*t^6*u + 385*t^5*u^2 + 720*t^4*u^3 + 
     674*t^3*u^4 + 356*t^2*u^5 + 129*t*u^6 + 28*u^7) + 
   s^7*(-153*t^7 + 2304*t^6*u + 1689*t^5*u^2 + 2118*t^4*u^3 + 1533*t^3*u^4 + 
     352*t^2*u^5 + 147*t*u^6 + 42*u^7) + 
   s^6*(-240*t^8 + 2868*t^7*u + 2855*t^6*u^2 + 3446*t^5*u^3 + 4089*t^4*u^4 + 
     2328*t^3*u^5 + 953*t^2*u^6 + 222*t*u^7 + 7*u^8) + 
   3*s^5*(-53*t^9 + 966*t^8*u + 1600*t^7*u^2 + 2270*t^6*u^3 + 2874*t^5*u^4 + 
     1882*t^4*u^5 + 620*t^3*u^6 + 78*t^2*u^7 - t*u^8 + 4*u^9) + 
   2*s^4*t*(-9*t^9 + 1143*t^8*u + 2897*t^7*u^2 + 5121*t^6*u^3 + 
     6819*t^5*u^4 + 5171*t^4*u^5 + 2031*t^3*u^6 + 351*t^2*u^7 + 14*t*u^8 + 
     6*u^9) + s^3*t^2*(25*t^9 + 1188*t^8*u + 4053*t^7*u^2 + 8550*t^6*u^3 + 
     12453*t^5*u^4 + 11272*t^4*u^5 + 6335*t^3*u^6 + 2418*t^2*u^7 + 
     670*t*u^8 + 108*u^9))*H[1, 1, 0, z] + 432*s^3*t^2*(s + t)^6*u^5*
  (s + u)^6*(t + u)^6*H[0, y]*H[1, 1, 0, z] - 
 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(4*s^3 + 3*t^3 + 4*s*u^2 - 
   t*u^2)*H[1, y]*H[1, 1, 0, z] + 432*s^3*t^2*(s + t)^6*u^3*(s + u)^6*
  (t + u)^6*(s^2 + u^2)*H[2, y]*H[1, 1, 0, z] - 
 432*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*(t^2 - t*u + u^2)*H[3, y]*
  H[1, 1, 0, z] + 18*s^2*t^2*(s + t)^3*u^3*(s + u)^6*(t + u)^6*
  (8*s^6 + 9*s^5*(3*t + 2*u) - 8*t^4*(t^2 + u^2) + 
   s^4*(39*t^2 + 54*t*u + 26*u^2) - 3*s^2*t*(t^3 - 18*t^2*u - 4*t*u^2 - 
     8*u^3) + s*t^2*(-18*t^3 + 18*t^2*u - 13*t*u^2 + 12*u^3) + 
   s^3*(27*t^3 + 72*t^2*u + 43*t*u^2 + 16*u^3))*H[1, 2, 0, y] + 
 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(t^3 - 4*s*u^2 + t*u^2)*
  H[0, z]*H[1, 2, 0, y] + 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (3*s^3 - s*u^2 + 4*t*(t^2 + u^2))*H[1, z]*H[1, 2, 3, y] - 
 18*s^3*t^2*(s + t)^3*u^3*(s + u)^6*(t + u)^6*
  (3*s^4*(t + 6*u) + 3*s^3*(5*t^2 + 18*t*u + 6*u^2) + 
   3*t^2*(2*t^3 + 6*t^2*u + t*u^2 + 4*u^3) + 
   3*s*t*(7*t^3 + 18*t^2*u + 4*t*u^2 + 8*u^3) + 
   s^2*(27*t^3 + 72*t^2*u + 27*t*u^2 + 16*u^3))*H[2, 0, 0, y] + 
 432*s^3*t^2*(s + t)^6*u^5*(s + u)^6*(t + u)^6*H[0, z]*H[2, 0, 0, y] + 
 108*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*H[1, z]*
  H[2, 0, 0, y] + 18*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^3*
  (3*t*(t + u)^3*(2*t + u) + 18*s*(t + u)^2*(t^2 + t*u + u^2) + 
   4*s^3*(3*t^2 + 6*t*u + 4*u^2) + 3*s^2*(t^3 + 4*t^2*u + 9*t*u^2 + 6*u^3))*
  H[2, 0, 2, y] - 108*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (t^3 + s^2*(t + 4*u))*H[0, z]*H[2, 0, 2, y] + 
 108*s^3*t^2*(s + t)^6*(t - u)*u^2*(s + u)^6*(t + u)^6*
  (-3*s^2 + t^2 + t*u + u^2)*H[1, z]*H[2, 0, 3, y] - 
 18*s^2*t^2*(s + t)^3*u^3*(-2*t^3*u^5*(t + u)^6*(8*t^4 + 13*t^3*u + 
     18*t^2*u^2 + 13*t*u^3 + 8*u^4) + 4*s^13*(3*t^5 + 3*t^4*u + 27*t^3*u^2 + 
     21*t^2*u^3 + 18*t*u^4 + 4*u^5) + s^12*(51*t^6 + 81*t^5*u + 472*t^4*u^2 + 
     1082*t^3*u^3 + 891*t^2*u^4 + 613*t*u^5 + 122*u^6) + 
   3*s^11*(37*t^7 + 123*t^6*u + 370*t^5*u^2 + 1308*t^4*u^3 + 1813*t^3*u^4 + 
     1439*t^2*u^5 + 788*t*u^6 + 138*u^7) - s*t^2*u^4*(t + u)^3*
    (72*t^8 + 397*t^7*u + 1074*t^6*u^2 + 1812*t^5*u^3 + 2001*t^4*u^4 + 
     1536*t^3*u^5 + 753*t^2*u^6 + 211*t*u^7 + 24*u^8) + 
   s^10*(108*t^8 + 669*t^7*u + 1786*t^6*u^2 + 6933*t^5*u^3 + 15498*t^4*u^4 + 
     16807*t^3*u^5 + 12246*t^2*u^6 + 5415*t*u^7 + 826*u^8) + 
   s^9*(-27*t^9 + 171*t^8*u + 912*t^7*u^2 + 5339*t^6*u^3 + 21144*t^5*u^4 + 
     35575*t^4*u^5 + 33684*t^3*u^6 + 22125*t^2*u^7 + 8095*t*u^8 + 1078*u^9) - 
   3*s^2*t*u^3*(t + u)^2*(28*t^10 + 241*t^9*u + 1037*t^8*u^2 + 2661*t^7*u^3 + 
     4294*t^6*u^4 + 4537*t^5*u^5 + 3275*t^4*u^6 + 1517*t^3*u^7 + 
     434*t^2*u^8 + 68*t*u^9 + 4*u^10) + 
   3*s^8*(-48*t^10 - 279*t^9*u - 760*t^8*u^2 - 1156*t^7*u^3 + 2184*t^6*u^4 + 
     10888*t^5*u^5 + 16130*t^4*u^6 + 14560*t^3*u^7 + 8764*t^2*u^8 + 
     2739*t*u^9 + 322*u^10) + s^7*(-120*t^11 - 1011*t^10*u - 4371*t^9*u^2 - 
     13398*t^8*u^3 - 24408*t^7*u^4 - 15636*t^6*u^5 + 12924*t^5*u^6 + 
     33216*t^4*u^7 + 35316*t^3*u^8 + 20643*t^2*u^9 + 5715*t*u^10 + 
     602*u^11) - s^6*(51*t^12 + 441*t^11*u + 3208*t^10*u^2 + 15525*t^9*u^3 + 
     45474*t^8*u^4 + 76824*t^7*u^5 + 73742*t^6*u^6 + 38868*t^5*u^7 + 
     2113*t^4*u^8 - 14769*t^3*u^9 - 10062*t^2*u^10 - 2617*t*u^11 - 
     254*u^12) - s^3*t*u^2*(108*t^12 + 1082*t^11*u + 5934*t^10*u^2 + 
     21433*t^9*u^3 + 52625*t^8*u^4 + 88710*t^7*u^5 + 104667*t^6*u^6 + 
     87821*t^5*u^7 + 51702*t^4*u^8 + 20470*t^3*u^9 + 5225*t^2*u^10 + 
     804*t*u^11 + 59*u^12) - 3*s^5*(4*t^13 + 27*t^12*u + 451*t^11*u^2 + 
     3433*t^10*u^3 + 13371*t^9*u^4 + 30842*t^8*u^5 + 44412*t^7*u^6 + 
     41884*t^6*u^7 + 26452*t^5*u^8 + 9685*t^4*u^9 + 805*t^3*u^10 - 
     649*t^2*u^11 - 215*t*u^12 - 22*u^13) - 
   s^4*u*(12*t^13 + 472*t^12*u + 4374*t^11*u^2 + 20448*t^10*u^3 + 
     58879*t^9*u^4 + 111336*t^8*u^5 + 142800*t^7*u^6 + 128363*t^6*u^7 + 
     80709*t^5*u^8 + 33102*t^4*u^9 + 7976*t^3*u^10 + 975*t^2*u^11 + 
     18*t*u^12 - 8*u^13))*H[2, 1, 0, y] - 432*s^3*t^2*(s + t)^6*u^5*(s + u)^6*
  (t + u)^6*H[0, z]*H[2, 1, 0, y] - 108*s^3*t^2*(s + t)^6*u^3*(s + u)^6*
  (t + u)^6*(s^2 + u^2)*H[1, z]*H[2, 1, 0, y] + 
 18*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^3*(3*t*(t + u)^3*(2*t + u) + 
   18*s*(t + u)^2*(t^2 + t*u + u^2) + 4*s^3*(3*t^2 + 6*t*u + 4*u^2) + 
   3*s^2*(t^3 + 4*t^2*u + 9*t*u^2 + 6*u^3))*H[2, 2, 0, y] + 
 432*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*(t^2 - t*u + u^2)*H[0, z]*
  H[2, 2, 0, y] + 108*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*
  (-3*s^2 + t^2 - t*u + u^2)*H[1, z]*H[2, 2, 3, y] - 
 18*s^3*t^2*u^2*(t + u)^4*(4*s^15*(4*t^2 + 5*t*u + 4*u^2) + 
   2*s^14*(61*t^3 + 126*t^2*u + 126*t*u^2 + 61*u^3) + 
   3*t^5*u^5*(t + u)^3*(4*t^4 + t^3*u + 2*t^2*u^2 + t*u^3 + 4*u^4) + 
   72*s^13*(6*t^4 + 18*t^3*u + 23*t^2*u^2 + 18*t*u^3 + 6*u^4) + 
   s^12*(952*t^5 + 3875*t^4*u + 6253*t^3*u^2 + 6253*t^2*u^3 + 3875*t*u^4 + 
     952*u^5) + 3*s*t^4*u^4*(t + u)^2*(4*t^6 + 15*t^5*u + 30*t^4*u^2 + 
     36*t^3*u^3 + 30*t^2*u^4 + 15*t*u^5 + 4*u^6) + 
   s^11*(1472*t^6 + 7811*t^5*u + 15610*t^4*u^2 + 18362*t^3*u^3 + 
     15610*t^2*u^4 + 7811*t*u^5 + 1472*u^6) + 
   3*s^10*(564*t^7 + 3781*t^6*u + 9300*t^5*u^2 + 12493*t^4*u^3 + 
     12493*t^3*u^4 + 9300*t^2*u^5 + 3781*t*u^6 + 564*u^7) + 
   s^9*(1472*t^8 + 12175*t^7*u + 36380*t^6*u^2 + 57275*t^5*u^3 + 
     62956*t^4*u^4 + 57275*t^3*u^5 + 36380*t^2*u^6 + 12175*t*u^7 + 
     1472*u^8) + s^2*t^3*u^3*(108*t^9 + 364*t^8*u + 539*t^7*u^2 + 
     824*t^6*u^3 + 1311*t^5*u^4 + 1311*t^4*u^5 + 824*t^3*u^6 + 539*t^2*u^7 + 
     364*t*u^8 + 108*u^9) + s^8*(952*t^9 + 9713*t^8*u + 34396*t^7*u^2 + 
     65092*t^6*u^3 + 81159*t^5*u^4 + 81159*t^4*u^5 + 65092*t^3*u^6 + 
     34396*t^2*u^7 + 9713*t*u^8 + 952*u^9) + 
   s^3*t^2*u^2*(84*t^10 + 998*t^9*u + 2776*t^8*u^2 + 3803*t^7*u^3 + 
     3766*t^6*u^4 + 3638*t^5*u^5 + 3766*t^4*u^6 + 3803*t^3*u^7 + 
     2776*t^2*u^8 + 998*t*u^9 + 84*u^10) + 
   3*s^7*(144*t^10 + 1895*t^9*u + 7826*t^8*u^2 + 17958*t^7*u^3 + 
     26266*t^6*u^4 + 28706*t^5*u^5 + 26266*t^4*u^6 + 17958*t^3*u^7 + 
     7826*t^2*u^8 + 1895*t*u^9 + 144*u^10) + 
   3*s^4*t*u*(24*t^11 + 273*t^10*u + 1555*t^9*u^2 + 3806*t^8*u^3 + 
     4895*t^7*u^4 + 4239*t^6*u^5 + 4239*t^5*u^6 + 4895*t^4*u^7 + 
     3806*t^3*u^8 + 1555*t^2*u^9 + 273*t*u^10 + 24*u^11) + 
   s^6*(122*t^11 + 2329*t^10*u + 11468*t^9*u^2 + 32649*t^8*u^3 + 
     56457*t^7*u^4 + 65793*t^6*u^5 + 65793*t^5*u^6 + 56457*t^4*u^7 + 
     32649*t^3*u^8 + 11468*t^2*u^9 + 2329*t*u^10 + 122*u^11) + 
   s^5*(16*t^12 + 597*t^11*u + 3864*t^10*u^2 + 14563*t^9*u^3 + 
     30088*t^8*u^4 + 36284*t^7*u^5 + 34880*t^6*u^6 + 36284*t^5*u^7 + 
     30088*t^4*u^8 + 14563*t^3*u^9 + 3864*t^2*u^10 + 597*t*u^11 + 16*u^12))*
  H[2, 3, 2, y] - 18*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^3*
  (18*s*u*(t + u)^2*(t^2 + t*u + u^2) + 4*s^3*u*(3*t^2 + 6*t*u + 4*u^2) - 
   (t + u)^3*(8*t^3 - 6*t^2*u - 3*t*u^2 - 8*u^3) + 
   s^2*(-8*t^4 - 13*t^3*u + 12*t^2*u^2 + 43*t*u^3 + 26*u^4))*H[3, 0, 2, y] - 
 108*s^3*t^2*(s + t)^6*(t^3 + s^2*(t - 4*u))*u^2*(s + u)^6*(t + u)^6*H[0, z]*
  H[3, 0, 2, y] - 108*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (u^3 + s^2*(-4*t + u))*H[1, z]*H[3, 0, 2, y] + 
 108*s^3*t^2*(s + t)^6*(t^3 + s^2*(t - 4*u))*u^2*(s + u)^6*(t + u)^6*H[1, z]*
  H[3, 0, 3, y] - 18*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^3*
  (18*s*u*(t + u)^2*(t^2 + t*u + u^2) + 4*s^3*u*(3*t^2 + 6*t*u + 4*u^2) - 
   (t + u)^3*(8*t^3 - 6*t^2*u - 3*t*u^2 - 8*u^3) + 
   s^2*(-8*t^4 - 13*t^3*u + 12*t^2*u^2 + 43*t*u^3 + 26*u^4))*H[3, 2, 0, y] - 
 432*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*(t^2 - t*u + u^2)*H[0, z]*
  H[3, 2, 0, y] - 108*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (u^3 + s^2*(-4*t + u))*H[1, z]*H[3, 2, 0, y] - 
 18*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^4*
  (9*t*u*(t + u)^3 + 18*s*(t + u)^2*(t^2 + t*u + u^2) + 
   4*s^3*(4*t^2 + 5*t*u + 4*u^2) + 6*s^2*(3*t^3 + 2*t^2*u + 2*t*u^2 + 3*u^3))*
  H[3, 2, 2, y] - 108*s^3*t^2*(s + t)^6*(t^3 + s^2*(t - 4*u))*u^2*(s + u)^6*
  (t + u)^6*H[0, z]*H[3, 2, 2, y] + 108*s^3*t^2*(s + t)^6*u^2*(s + u)^6*
  (t + u)^7*(-3*s^2 + t^2 - t*u + u^2)*H[1, z]*H[3, 2, 3, y] + 
 108*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*(u^3 + s^2*(-4*t + u))*H[1, z]*
  H[3, 3, 0, y] + 18*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^4*
  (9*t*u*(t + u)^3 + 18*s*(t + u)^2*(t^2 + t*u + u^2) + 
   4*s^3*(4*t^2 + 5*t*u + 4*u^2) + 6*s^2*(3*t^3 + 2*t^2*u + 2*t*u^2 + 3*u^3))*
  H[3, 3, 2, y] + 108*s^3*t^2*(s + t)^6*(t^3 + s^2*(t - 4*u))*u^2*(s + u)^6*
  (t + u)^6*H[0, z]*H[3, 3, 2, y] + 108*s^3*t^2*(s + t)^6*u^2*(s + u)^6*
  (t + u)^7*(-3*s^2 + t^2 - t*u + u^2)*H[1, z]*H[3, 3, 2, y] - 
 108*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*(-3*s^2 + t^2 - t*u + u^2)*
  H[1, z]*H[3, 3, 3, y] + 432*s^2*t^3*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (t^2 + u^2)*H[0, 0, 0, 1, z] + 108*s^2*t^2*(s + t)^7*u^3*(s + u)^6*
  (t + u)^6*(s^2 - s*t + t^2 - 3*u^2)*H[0, 0, 1, 0, y] + 
 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(-3*t^3 + 4*s*u^2 + t*u^2)*
  H[0, 0, 1, 0, z] + 108*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (s^2 + u^2)*H[0, 0, 1, 1, z] + 108*s^3*t^2*(s + t)^6*u^3*(s + u)^6*
  (t + u)^6*(s^2 + u^2)*H[0, 0, 2, 2, y] + 432*s^2*t^2*(s + t)^6*u^3*
  (s + u)^6*(t + u)^6*(s^3 + t^3 + t*u^2)*H[0, 0, 3, 2, y] + 
 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (s^3 + s*u^2 + 4*t*(t^2 + u^2))*H[0, 1, 0, 1, z] - 
 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(3*t^3 + 4*s*u^2 - t*u^2)*
  H[0, 1, 1, 0, z] + 108*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (s^2 + u^2)*H[0, 2, 0, 2, y] - 108*s^2*(s - t)*t^2*(s + t)^6*u^3*(s + u)^6*
  (t + u)^6*(s^2 + s*t + t^2 - 3*u^2)*H[0, 2, 1, 0, y] + 
 108*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*H[0, 2, 2, 0, y] + 
 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (3*s^3 - s*u^2 + 4*t*(t^2 + u^2))*H[0, 2, 3, 2, y] - 
 108*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*H[0, 3, 0, 2, y] - 
 108*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*H[0, 3, 2, 0, y] + 
 108*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(3*s^2 - u^2)*
  H[0, 3, 2, 2, y] - 108*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (3*s^2 - u^2)*H[0, 3, 3, 2, y] - 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*
  (t + u)^6*(3*s^3 - s*u^2 + 4*t*u^2)*H[1, 0, 0, 1, z] - 
 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^3 + s*u^2 - 4*t*u^2)*
  H[1, 0, 0, 2, y] + 108*s^2*t^2*(s + t)^7*u^3*(s + u)^6*(t + u)^6*
  (s^2 - s*t + t^2 - 3*u^2)*H[1, 0, 1, 0, y] + 
 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(4*s^3 + t^3 + 4*s*u^2 + 
   t*u^2)*H[1, 0, 1, 0, z] - 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (s^3 + s*u^2 - 4*t*u^2)*H[1, 0, 2, 0, y] - 108*s^2*t^2*(s + t)^6*u^3*
  (s + u)^6*(t + u)^6*(3*s^3 - s*u^2 + 4*t*(t^2 + u^2))*H[1, 0, 3, 2, y] + 
 108*s^2*t^2*(s + t)^7*u^3*(s + u)^6*(t + u)^6*(s^2 - s*t + t^2 - 3*u^2)*
  H[1, 1, 0, 0, y] + 108*s^2*t^3*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (t^2 + u^2)*H[1, 1, 0, 0, z] - 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*
  (t + u)^6*(3*s^3 - s*u^2 - 4*t*u^2)*H[1, 1, 0, 1, z] + 
 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^3 + s*u^2 - 4*t*u^2)*
  H[1, 1, 0, 2, y] - 108*s^2*t^2*(s + t)^7*u^3*(s + u)^6*(t + u)^6*
  (s^2 - s*t + t^2 - 3*u^2)*H[1, 1, 1, 0, y] + 
 432*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*H[1, 1, 1, 0, z] + 
 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^3 + s*u^2 - 4*t*u^2)*
  H[1, 1, 2, 0, y] - 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (s^3 + s*u^2 - 4*t*u^2)*H[1, 2, 0, 0, y] + 108*s^2*t^2*(s + t)^6*u^3*
  (s + u)^6*(t + u)^6*(t^3 - 4*s*u^2 + t*u^2)*H[1, 2, 1, 0, y] + 
 108*s^2*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (3*s^3 - s*u^2 + 4*t*(t^2 + u^2))*H[1, 2, 3, 2, y] + 
 108*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*H[2, 0, 0, 2, y] + 
 108*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*(4*t^3 + s^2*(4*t - u) + 
   3*u^3)*H[2, 0, 1, 0, y] + 108*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (s^2 + u^2)*H[2, 0, 2, 0, y] + 108*s^3*t^2*(s + t)^6*(t - u)*u^2*(s + u)^6*
  (t + u)^6*(-3*s^2 + t^2 + t*u + u^2)*H[2, 0, 3, 2, y] - 
 108*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 - 3*u^2)*
  H[2, 1, 0, 0, y] - 108*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*
  (s^2 + u^2)*H[2, 1, 0, 2, y] + 108*s^3*t^2*(s + t)^6*u^3*(s + u)^6*
  (t + u)^6*(s^2 - 3*u^2)*H[2, 1, 1, 0, y] - 108*s^3*t^2*(s + t)^6*u^3*
  (s + u)^6*(t + u)^6*(s^2 + u^2)*H[2, 1, 2, 0, y] + 
 108*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*H[2, 2, 0, 0, y] + 
 432*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*(s^2*t + t^3 + u^3)*
  H[2, 2, 1, 0, y] + 108*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*
  (-3*s^2 + t^2 - t*u + u^2)*H[2, 2, 3, 2, y] + 
 108*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*(4*t^3 + s^2*(4*t - u) + 
   3*u^3)*H[3, 0, 1, 0, y] - 108*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (u^3 + s^2*(-4*t + u))*H[3, 0, 2, 2, y] + 108*s^3*t^2*(s + t)^6*
  (t^3 + s^2*(t - 4*u))*u^2*(s + u)^6*(t + u)^6*H[3, 0, 3, 2, y] - 
 108*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*(u^3 + s^2*(-4*t + u))*
  H[3, 2, 0, 2, y] - 108*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (4*t^3 + s^2*(4*t - u) + 3*u^3)*H[3, 2, 1, 0, y] - 
 108*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*(u^3 + s^2*(-4*t + u))*
  H[3, 2, 2, 0, y] + 108*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*
  (-3*s^2 + t^2 - t*u + u^2)*H[3, 2, 3, 2, y] + 
 108*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*(u^3 + s^2*(-4*t + u))*
  H[3, 3, 0, 2, y] + 108*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (u^3 + s^2*(-4*t + u))*H[3, 3, 2, 0, y] + 108*s^3*t^2*(s + t)^6*u^2*
  (s + u)^6*(t + u)^7*(-3*s^2 + t^2 - t*u + u^2)*H[3, 3, 2, 2, y] - 
 108*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*(-3*s^2 + t^2 - t*u + u^2)*
  H[3, 3, 3, 2, y])/(27*s^3*t^3*u^3*(s+t)^6*(t+u)^6*(s+u)^6)


==> anc/A6nf2 <==
(*Authors: T. Ahmed, M. Mahakhud, P. Mathews, N. Rana & V. Ravindran *)
(* supplementary files for spin-2 -> g g g *)

(* This is a mathematica output containing the coefficient of n_f^2
 of the A6 part ( A^{(2)}_{6;n_f^2} )  *)


(-3*s^2*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (5*s^3*(t + u) + 5*t*u*(t + u)^2 + 2*s^2*(5*t^2 + 4*t*u + 5*u^2) + 
   s*(5*t^3 + 8*t^2*u + 8*t*u^2 + 5*u^3)) + 6*s^2*t^2*(s + t)^3*u^2*(s + u)^3*
  (t + u)^3*(5*s^10*(t + u)^3 + t^3*u^3*(t + u)^3*
    (5*t^4 + 9*t^3*u + 13*t^2*u^2 + 9*t*u^3 + 5*u^4) + 
   2*s^9*(11*t^4 + 42*t^3*u + 66*t^2*u^2 + 44*t*u^3 + 12*u^4) + 
   s^8*(45*t^5 + 187*t^4*u + 377*t^3*u^2 + 397*t^2*u^3 + 217*t*u^4 + 
     55*u^5) + s*t^2*u^2*(t + u)^2*(15*t^6 + 58*t^5*u + 86*t^4*u^2 + 
     100*t^3*u^3 + 90*t^2*u^4 + 60*t*u^5 + 15*u^6) + 
   s^7*(60*t^6 + 244*t^5*u + 513*t^4*u^2 + 722*t^3*u^3 + 625*t^2*u^4 + 
     330*t*u^5 + 80*u^6) + s^6*(60*t^7 + 252*t^6*u + 456*t^5*u^2 + 
     667*t^4*u^3 + 815*t^3*u^4 + 708*t^2*u^5 + 376*t*u^6 + 80*u^7) + 
   s^5*(45*t^8 + 244*t^7*u + 456*t^6*u^2 + 524*t^5*u^3 + 680*t^4*u^4 + 
     856*t^3*u^5 + 746*t^2*u^6 + 340*t*u^7 + 55*u^8) + 
   s^2*t*u*(15*t^9 + 132*t^8*u + 397*t^7*u^2 + 625*t^6*u^3 + 708*t^5*u^4 + 
     746*t^4*u^5 + 691*t^3*u^6 + 431*t^2*u^7 + 138*t*u^8 + 15*u^9) + 
   s^4*(22*t^9 + 187*t^8*u + 513*t^7*u^2 + 667*t^6*u^3 + 680*t^5*u^4 + 
     864*t^4*u^5 + 993*t^3*u^6 + 691*t^2*u^7 + 225*t*u^8 + 24*u^9) + 
   s^3*(5*t^10 + 84*t^9*u + 377*t^8*u^2 + 722*t^7*u^3 + 815*t^6*u^4 + 
     856*t^5*u^5 + 993*t^4*u^6 + 880*t^3*u^7 + 431*t^2*u^8 + 90*t*u^9 + 
     5*u^10))*H[0, y] + 6*s^2*t^2*(s + t)^3*u^2*(s + u)^3*(t + u)^3*
  (5*s^10*(t + u)^3 + t^3*u^3*(t + u)^3*(5*t^4 + 9*t^3*u + 13*t^2*u^2 + 
     9*t*u^3 + 5*u^4) + 2*s^9*(12*t^4 + 44*t^3*u + 66*t^2*u^2 + 42*t*u^3 + 
     11*u^4) + s^8*(55*t^5 + 217*t^4*u + 397*t^3*u^2 + 377*t^2*u^3 + 
     187*t*u^4 + 45*u^5) + s*t^2*u^2*(t + u)^2*(15*t^6 + 60*t^5*u + 
     90*t^4*u^2 + 100*t^3*u^3 + 86*t^2*u^4 + 58*t*u^5 + 15*u^6) + 
   s^7*(80*t^6 + 330*t^5*u + 625*t^4*u^2 + 722*t^3*u^3 + 513*t^2*u^4 + 
     244*t*u^5 + 60*u^6) + s^6*(80*t^7 + 376*t^6*u + 708*t^5*u^2 + 
     815*t^4*u^3 + 667*t^3*u^4 + 456*t^2*u^5 + 252*t*u^6 + 60*u^7) + 
   s^5*(55*t^8 + 340*t^7*u + 746*t^6*u^2 + 856*t^5*u^3 + 680*t^4*u^4 + 
     524*t^3*u^5 + 456*t^2*u^6 + 244*t*u^7 + 45*u^8) + 
   s^2*t*u*(15*t^9 + 138*t^8*u + 431*t^7*u^2 + 691*t^6*u^3 + 746*t^5*u^4 + 
     708*t^4*u^5 + 625*t^3*u^6 + 397*t^2*u^7 + 132*t*u^8 + 15*u^9) + 
   s^4*(24*t^9 + 225*t^8*u + 691*t^7*u^2 + 993*t^6*u^3 + 864*t^5*u^4 + 
     680*t^4*u^5 + 667*t^3*u^6 + 513*t^2*u^7 + 187*t*u^8 + 22*u^9) + 
   s^3*(5*t^10 + 90*t^9*u + 431*t^8*u^2 + 880*t^7*u^3 + 993*t^6*u^4 + 
     856*t^5*u^5 + 815*t^4*u^6 + 722*t^3*u^7 + 377*t^2*u^8 + 84*t*u^9 + 
     5*u^10))*H[0, z] + 6*s^2*t^2*(s + t)^2*u^2*(s + u)^2*(t + u)^6*
  (2*s^12 + 12*s^11*(t + u) + 2*t^4*u^4*(t^2 + t*u + u^2)^2 + 
   s^10*(34*t^2 + 52*t*u + 34*u^2) + s^9*(60*t^3 + 109*t^2*u + 109*t*u^2 + 
     60*u^3) + 18*s^8*(4*t^4 + 8*t^3*u + 9*t^2*u^2 + 8*t*u^3 + 4*u^4) + 
   30*s^7*(2*t^5 + 4*t^4*u + 5*t^3*u^2 + 5*t^2*u^3 + 4*t*u^4 + 2*u^5) + 
   s*t^3*u^3*(2*t^5 + 8*t^4*u + 25*t^3*u^2 + 25*t^2*u^3 + 8*t*u^4 + 2*u^5) + 
   2*s^2*t^2*u^2*(3*t^6 + 2*t^5*u + 6*t^4*u^2 + 18*t^3*u^3 + 6*t^2*u^4 + 
     2*t*u^5 + 3*u^6) + s^6*(34*t^6 + 60*t^5*u + 78*t^4*u^2 + 72*t^3*u^3 + 
     78*t^2*u^4 + 60*t*u^5 + 34*u^6) + 
   2*s^3*t*u*(t^7 + 10*t^6*u - 5*t^5*u^2 - 13*t^4*u^3 - 13*t^3*u^4 - 
     5*t^2*u^5 + 10*t*u^6 + u^7) + s^5*(12*t^7 + 21*t^6*u + 21*t^5*u^2 - 
     26*t^4*u^3 - 26*t^3*u^4 + 21*t^2*u^5 + 21*t*u^6 + 12*u^7) + 
   2*s^4*(t^8 + 4*t^7*u + 10*t^6*u^2 - 22*t^5*u^3 - 41*t^4*u^4 - 22*t^3*u^5 + 
     10*t^2*u^6 + 4*t*u^7 + u^8))*H[0, y]*H[0, z] - 
 6*s^2*t^2*(s + t)^3*u^2*(s + u)^3*(t + u)^3*(5*s^10*(t + u)^3 + 
   6*s^9*(4*t^4 + 15*t^3*u + 23*t^2*u^2 + 15*t*u^3 + 4*u^4) + 
   t^3*u^3*(t + u)^3*(5*t^4 + 7*t^3*u + 9*t^2*u^2 + 7*t*u^3 + 5*u^4) + 
   s^8*(55*t^5 + 225*t^4*u + 431*t^3*u^2 + 431*t^2*u^3 + 225*t*u^4 + 
     55*u^5) + s*t^2*u^2*(t + u)^2*(15*t^6 + 54*t^5*u + 64*t^4*u^2 + 
     62*t^3*u^3 + 64*t^2*u^4 + 54*t*u^5 + 15*u^6) + 
   s^7*(80*t^6 + 340*t^5*u + 691*t^4*u^2 + 880*t^3*u^3 + 691*t^2*u^4 + 
     340*t*u^5 + 80*u^6) + s^6*(80*t^7 + 376*t^6*u + 746*t^5*u^2 + 
     993*t^4*u^3 + 993*t^3*u^4 + 746*t^2*u^5 + 376*t*u^6 + 80*u^7) + 
   s^5*(55*t^8 + 330*t^7*u + 708*t^6*u^2 + 856*t^5*u^3 + 864*t^4*u^4 + 
     856*t^3*u^5 + 708*t^2*u^6 + 330*t*u^7 + 55*u^8) + 
   s^2*t*u*(15*t^9 + 132*t^8*u + 377*t^7*u^2 + 513*t^6*u^3 + 456*t^5*u^4 + 
     456*t^4*u^5 + 513*t^3*u^6 + 377*t^2*u^7 + 132*t*u^8 + 15*u^9) + 
   s^4*(24*t^9 + 217*t^8*u + 625*t^7*u^2 + 815*t^6*u^3 + 680*t^5*u^4 + 
     680*t^4*u^5 + 815*t^3*u^6 + 625*t^2*u^7 + 217*t*u^8 + 24*u^9) + 
   s^3*(5*t^10 + 88*t^9*u + 397*t^8*u^2 + 722*t^7*u^3 + 667*t^6*u^4 + 
     524*t^5*u^5 + 667*t^4*u^6 + 722*t^3*u^7 + 397*t^2*u^8 + 88*t*u^9 + 
     5*u^10))*H[1, z] - 6*s^2*t^2*(s + t)^2*u^2*(s + u)^6*(t + u)^2*
  (2*t^4*(t + u)^4*(t^2 + t*u + u^2)^2 + 
   2*s^8*(t^4 + t^3*u + 3*t^2*u^2 + t*u^3 + u^4) + 
   4*s^7*(3*t^5 + 2*t^4*u + 5*t^3*u^2 + t^2*u^3 + 2*t*u^4 + u^5) + 
   s*t^3*(t + u)^3*(12*t^5 + 16*t^4*u + 25*t^3*u^2 + 9*t^2*u^3 + 2*t*u^4 + 
     2*u^5) + s^2*t^2*(t + u)^2*(34*t^6 + 41*t^5*u + 46*t^4*u^2 + 
     17*t^3*u^3 - 2*t^2*u^4 + 8*t*u^5 + 6*u^6) + 
   s^6*(34*t^6 + 21*t^5*u + 20*t^4*u^2 - 10*t^3*u^3 + 12*t^2*u^4 + 25*t*u^5 + 
     6*u^6) + s^5*(60*t^7 + 60*t^6*u + 21*t^5*u^2 - 44*t^4*u^3 - 26*t^3*u^4 + 
     36*t^2*u^5 + 25*t*u^6 + 4*u^7) + 
   2*s^3*t*(30*t^8 + 72*t^7*u + 75*t^6*u^2 + 36*t^5*u^3 - 13*t^4*u^4 - 
     22*t^3*u^5 - 5*t^2*u^6 + 2*t*u^7 + u^8) + 
   2*s^4*(36*t^8 + 60*t^7*u + 39*t^6*u^2 - 13*t^5*u^3 - 41*t^4*u^4 - 
     13*t^3*u^5 + 6*t^2*u^6 + 4*t*u^7 + u^8))*H[0, y]*H[1, z] - 
 6*s^2*t^2*(s + t)^3*u^2*(s + u)^3*(t + u)^3*(5*s^10*(t + u)^3 + 
   6*s^9*(4*t^4 + 15*t^3*u + 23*t^2*u^2 + 15*t*u^3 + 4*u^4) + 
   t^3*u^3*(t + u)^3*(5*t^4 + 7*t^3*u + 9*t^2*u^2 + 7*t*u^3 + 5*u^4) + 
   s^8*(55*t^5 + 225*t^4*u + 431*t^3*u^2 + 431*t^2*u^3 + 225*t*u^4 + 
     55*u^5) + s*t^2*u^2*(t + u)^2*(15*t^6 + 54*t^5*u + 64*t^4*u^2 + 
     62*t^3*u^3 + 64*t^2*u^4 + 54*t*u^5 + 15*u^6) + 
   s^7*(80*t^6 + 340*t^5*u + 691*t^4*u^2 + 880*t^3*u^3 + 691*t^2*u^4 + 
     340*t*u^5 + 80*u^6) + s^6*(80*t^7 + 376*t^6*u + 746*t^5*u^2 + 
     993*t^4*u^3 + 993*t^3*u^4 + 746*t^2*u^5 + 376*t*u^6 + 80*u^7) + 
   s^5*(55*t^8 + 330*t^7*u + 708*t^6*u^2 + 856*t^5*u^3 + 864*t^4*u^4 + 
     856*t^3*u^5 + 708*t^2*u^6 + 330*t*u^7 + 55*u^8) + 
   s^2*t*u*(15*t^9 + 132*t^8*u + 377*t^7*u^2 + 513*t^6*u^3 + 456*t^5*u^4 + 
     456*t^4*u^5 + 513*t^3*u^6 + 377*t^2*u^7 + 132*t*u^8 + 15*u^9) + 
   s^4*(24*t^9 + 217*t^8*u + 625*t^7*u^2 + 815*t^6*u^3 + 680*t^5*u^4 + 
     680*t^4*u^5 + 815*t^3*u^6 + 625*t^2*u^7 + 217*t*u^8 + 24*u^9) + 
   s^3*(5*t^10 + 88*t^9*u + 397*t^8*u^2 + 722*t^7*u^3 + 667*t^6*u^4 + 
     524*t^5*u^5 + 667*t^4*u^6 + 722*t^3*u^7 + 397*t^2*u^8 + 88*t*u^9 + 
     5*u^10))*H[2, y] - 6*s^2*t^2*(s + t)^6*u^2*(s + u)^2*(t + u)^2*
  (2*u^4*(t + u)^4*(t^2 + t*u + u^2)^2 + 
   2*s^8*(t^4 + t^3*u + 3*t^2*u^2 + t*u^3 + u^4) + 
   4*s^7*(t^5 + 2*t^4*u + t^3*u^2 + 5*t^2*u^3 + 2*t*u^4 + 3*u^5) + 
   s*u^3*(t + u)^3*(2*t^5 + 2*t^4*u + 9*t^3*u^2 + 25*t^2*u^3 + 16*t*u^4 + 
     12*u^5) + s^6*(6*t^6 + 25*t^5*u + 12*t^4*u^2 - 10*t^3*u^3 + 20*t^2*u^4 + 
     21*t*u^5 + 34*u^6) + s^2*u^2*(t + u)^2*(6*t^6 + 8*t^5*u - 2*t^4*u^2 + 
     17*t^3*u^3 + 46*t^2*u^4 + 41*t*u^5 + 34*u^6) + 
   s^5*(4*t^7 + 25*t^6*u + 36*t^5*u^2 - 26*t^4*u^3 - 44*t^3*u^4 + 
     21*t^2*u^5 + 60*t*u^6 + 60*u^7) + 
   2*s^3*u*(t^8 + 2*t^7*u - 5*t^6*u^2 - 22*t^5*u^3 - 13*t^4*u^4 + 
     36*t^3*u^5 + 75*t^2*u^6 + 72*t*u^7 + 30*u^8) + 
   2*s^4*(t^8 + 4*t^7*u + 6*t^6*u^2 - 13*t^5*u^3 - 41*t^4*u^4 - 13*t^3*u^5 + 
     39*t^2*u^6 + 60*t*u^7 + 36*u^8))*H[0, z]*H[2, y] + 
 12*s^2*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^2*
  (3*(t + u)^4*(t^2 + t*u + u^2)^2 + 6*s*(t + u)^3*(t^4 + u^4) + 
   9*s^2*(t + u)^2*(t^4 + t^3*u + 2*t^2*u^2 + t*u^3 + u^4) + 
   3*s^4*(t^4 + 2*t^3*u + 4*t^2*u^2 + 2*t*u^3 + u^4) + 
   2*s^3*(3*t^5 + 5*t^4*u + 8*t^3*u^2 + 8*t^2*u^3 + 5*t*u^4 + 3*u^5))*H[1, z]*
  H[2, y] + 12*s^2*t^2*(s + t)^2*u^2*(s + u)^6*(t + u)^6*
  (3*s^8 + 6*s^7*(3*t + u) + 3*t^4*(t^2 + t*u + u^2)^2 + 
   3*s^6*(17*t^2 + 6*t*u + 3*u^2) + 3*s^5*(30*t^3 + 6*t^2*u + 9*t*u^2 + 
     2*u^3) + 2*s^3*t*(45*t^4 + 3*t^3*u + 27*t^2*u^2 + 8*t*u^3 + 3*u^4) + 
   s^4*(108*t^4 + 6*t^3*u + 45*t^2*u^2 + 10*t*u^3 + 3*u^4) + 
   s*t^3*(18*t^4 + 18*t^3*u + 27*t^2*u^2 + 10*t*u^3 + 6*u^4) + 
   s^2*t^2*(51*t^4 + 18*t^3*u + 45*t^2*u^2 + 16*t*u^3 + 12*u^4))*H[0, 0, y] - 
 36*s^2*t^3*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(t^2 + u^2)*H[0, z]*
  H[0, 0, y] + 36*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*
  H[1, z]*H[0, 0, y] + 12*s^2*t^2*(s + t)^6*u^2*(s + u)^2*(t + u)^6*
  (3*s^8 + 6*s^7*(t + 3*u) + 3*u^4*(t^2 + t*u + u^2)^2 + 
   3*s^6*(3*t^2 + 6*t*u + 17*u^2) + 3*s^5*(2*t^3 + 9*t^2*u + 6*t*u^2 + 
     30*u^3) + s*u^3*(6*t^4 + 10*t^3*u + 27*t^2*u^2 + 18*t*u^3 + 18*u^4) + 
   2*s^3*u*(3*t^4 + 8*t^3*u + 27*t^2*u^2 + 3*t*u^3 + 45*u^4) + 
   s^2*u^2*(12*t^4 + 16*t^3*u + 45*t^2*u^2 + 18*t*u^3 + 51*u^4) + 
   s^4*(3*t^4 + 10*t^3*u + 45*t^2*u^2 + 6*t*u^3 + 108*u^4))*H[0, 0, z] - 
 36*s^2*t^3*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(t^2 + u^2)*H[0, y]*
  H[0, 0, z] + 36*s^3*t^3*(s + t)^6*(s^2 + t^2)*u^2*(s + u)^6*(t + u)^6*
  H[2, y]*H[0, 0, z] - 6*s^2*t^2*(s + t)^6*u^2*(s + u)^2*(t + u)^2*
  (2*u^4*(t + u)^4*(t^2 + t*u + u^2)^2 + 
   2*s^8*(t^4 + t^3*u + 3*t^2*u^2 + t*u^3 + u^4) + 
   4*s^7*(t^5 + 2*t^4*u + t^3*u^2 + 5*t^2*u^3 + 2*t*u^4 + 3*u^5) + 
   s*u^3*(t + u)^3*(2*t^5 + 2*t^4*u + 9*t^3*u^2 + 25*t^2*u^3 + 16*t*u^4 + 
     12*u^5) + s^6*(6*t^6 + 25*t^5*u + 12*t^4*u^2 - 10*t^3*u^3 + 20*t^2*u^4 + 
     21*t*u^5 + 34*u^6) + s^2*u^2*(t + u)^2*(6*t^6 + 8*t^5*u - 2*t^4*u^2 + 
     17*t^3*u^3 + 46*t^2*u^4 + 41*t*u^5 + 34*u^6) + 
   s^5*(4*t^7 + 25*t^6*u + 36*t^5*u^2 - 26*t^4*u^3 - 44*t^3*u^4 + 
     21*t^2*u^5 + 60*t*u^6 + 60*u^7) + 
   2*s^3*u*(t^8 + 2*t^7*u - 5*t^6*u^2 - 22*t^5*u^3 - 13*t^4*u^4 + 
     36*t^3*u^5 + 75*t^2*u^6 + 72*t*u^7 + 30*u^8) + 
   2*s^4*(t^8 + 4*t^7*u + 6*t^6*u^2 - 13*t^5*u^3 - 41*t^4*u^4 - 13*t^3*u^5 + 
     39*t^2*u^6 + 60*t*u^7 + 36*u^8))*H[0, 1, z] + 
 18*s^2*t^3*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(t^2 + u^2)*H[0, y]*
  H[0, 1, z] - 18*s^3*t^2*(s + t)^6*(t - u)*u^2*(s + u)^6*(t + u)^6*
  (s^2 + t^2 + t*u + u^2)*H[2, y]*H[0, 1, z] - 
 18*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*(s^2 + t^2 - t*u + u^2)*H[3, y]*
  H[0, 1, z] - 6*s^2*t^2*(s + t)^2*u^2*(s + u)^6*(t + u)^2*
  (2*t^4*(t + u)^4*(t^2 + t*u + u^2)^2 + 
   2*s^8*(t^4 + t^3*u + 3*t^2*u^2 + t*u^3 + u^4) + 
   4*s^7*(3*t^5 + 2*t^4*u + 5*t^3*u^2 + t^2*u^3 + 2*t*u^4 + u^5) + 
   s*t^3*(t + u)^3*(12*t^5 + 16*t^4*u + 25*t^3*u^2 + 9*t^2*u^3 + 2*t*u^4 + 
     2*u^5) + s^2*t^2*(t + u)^2*(34*t^6 + 41*t^5*u + 46*t^4*u^2 + 
     17*t^3*u^3 - 2*t^2*u^4 + 8*t*u^5 + 6*u^6) + 
   s^6*(34*t^6 + 21*t^5*u + 20*t^4*u^2 - 10*t^3*u^3 + 12*t^2*u^4 + 25*t*u^5 + 
     6*u^6) + s^5*(60*t^7 + 60*t^6*u + 21*t^5*u^2 - 44*t^4*u^3 - 26*t^3*u^4 + 
     36*t^2*u^5 + 25*t*u^6 + 4*u^7) + 
   2*s^3*t*(30*t^8 + 72*t^7*u + 75*t^6*u^2 + 36*t^5*u^3 - 13*t^4*u^4 - 
     22*t^3*u^5 - 5*t^2*u^6 + 2*t*u^7 + u^8) + 
   2*s^4*(36*t^8 + 60*t^7*u + 39*t^6*u^2 - 13*t^5*u^3 - 41*t^4*u^4 - 
     13*t^3*u^5 + 6*t^2*u^6 + 4*t*u^7 + u^8))*H[0, 2, y] + 
 18*s^2*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (s^3*(t + u) + t*u*(t^2 + u^2) + s*(t^3 + u^3))*H[0, z]*H[0, 2, y] - 
 36*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*H[1, z]*
  H[0, 2, y] - 18*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*
  (s^2 + t^2 - t*u + u^2)*H[1, z]*H[0, 3, y] - 
 18*s^2*t^2*(s + t)^7*u^3*(s + u)^6*(t + u)^6*(s^2 - s*t + t^2 + u^2)*H[0, z]*
  H[1, 0, y] + 18*s^2*t^2*(s + t)^7*u^3*(s + u)^6*(t + u)^6*
  (s^2 - s*t + t^2 + u^2)*H[1, z]*H[1, 0, y] - 
 6*s^2*t^2*(s + t)^6*u^2*(s + u)^2*(t + u)^2*
  (2*u^4*(t + u)^4*(t^2 + t*u + u^2)^2 + 
   2*s^8*(t^4 + t^3*u + 3*t^2*u^2 + t*u^3 + u^4) + 
   4*s^7*(t^5 + 2*t^4*u + t^3*u^2 + 5*t^2*u^3 + 2*t*u^4 + 3*u^5) + 
   s*u^3*(t + u)^3*(2*t^5 + 2*t^4*u + 9*t^3*u^2 + 25*t^2*u^3 + 16*t*u^4 + 
     12*u^5) + s^6*(6*t^6 + 25*t^5*u + 12*t^4*u^2 - 10*t^3*u^3 + 20*t^2*u^4 + 
     21*t*u^5 + 34*u^6) + s^2*u^2*(t + u)^2*(6*t^6 + 8*t^5*u - 2*t^4*u^2 + 
     17*t^3*u^3 + 46*t^2*u^4 + 41*t*u^5 + 34*u^6) + 
   s^5*(4*t^7 + 25*t^6*u + 36*t^5*u^2 - 26*t^4*u^3 - 44*t^3*u^4 + 
     21*t^2*u^5 + 60*t*u^6 + 60*u^7) + 
   2*s^3*u*(t^8 + 2*t^7*u - 5*t^6*u^2 - 22*t^5*u^3 - 13*t^4*u^4 + 
     36*t^3*u^5 + 75*t^2*u^6 + 72*t*u^7 + 30*u^8) + 
   2*s^4*(t^8 + 4*t^7*u + 6*t^6*u^2 - 13*t^5*u^3 - 41*t^4*u^4 - 13*t^3*u^5 + 
     39*t^2*u^6 + 60*t*u^7 + 36*u^8))*H[1, 0, z] + 
 18*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*H[0, y]*
  H[1, 0, z] - 18*s^2*t^3*(s + t)^6*(s - u)*u^2*(s + u)^6*(t + u)^6*
  (s^2 + t^2 + s*u + u^2)*H[2, y]*H[1, 0, z] - 
 18*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*(s^2 + t^2 - t*u + u^2)*H[3, y]*
  H[1, 0, z] + 12*s^2*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^2*
  (3*(t + u)^4*(t^2 + t*u + u^2)^2 + 6*s*(t + u)^3*(t^4 + u^4) + 
   9*s^2*(t + u)^2*(t^4 + t^3*u + 2*t^2*u^2 + t*u^3 + u^4) + 
   3*s^4*(t^4 + 2*t^3*u + 4*t^2*u^2 + 2*t*u^3 + u^4) + 
   2*s^3*(3*t^5 + 5*t^4*u + 8*t^3*u^2 + 8*t^2*u^3 + 5*t*u^4 + 3*u^5))*
  H[1, 1, z] - 36*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*
  H[0, y]*H[1, 1, z] + 36*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*
  (s^2 + t^2 - t*u + u^2)*H[3, y]*H[1, 1, z] - 
 6*s^2*t^2*(s + t)^2*u^2*(s + u)^6*(t + u)^2*
  (2*t^4*(t + u)^4*(t^2 + t*u + u^2)^2 + 
   2*s^8*(t^4 + t^3*u + 3*t^2*u^2 + t*u^3 + u^4) + 
   4*s^7*(3*t^5 + 2*t^4*u + 5*t^3*u^2 + t^2*u^3 + 2*t*u^4 + u^5) + 
   s*t^3*(t + u)^3*(12*t^5 + 16*t^4*u + 25*t^3*u^2 + 9*t^2*u^3 + 2*t*u^4 + 
     2*u^5) + s^2*t^2*(t + u)^2*(34*t^6 + 41*t^5*u + 46*t^4*u^2 + 
     17*t^3*u^3 - 2*t^2*u^4 + 8*t*u^5 + 6*u^6) + 
   s^6*(34*t^6 + 21*t^5*u + 20*t^4*u^2 - 10*t^3*u^3 + 12*t^2*u^4 + 25*t*u^5 + 
     6*u^6) + s^5*(60*t^7 + 60*t^6*u + 21*t^5*u^2 - 44*t^4*u^3 - 26*t^3*u^4 + 
     36*t^2*u^5 + 25*t*u^6 + 4*u^7) + 
   2*s^3*t*(30*t^8 + 72*t^7*u + 75*t^6*u^2 + 36*t^5*u^3 - 13*t^4*u^4 - 
     22*t^3*u^5 - 5*t^2*u^6 + 2*t*u^7 + u^8) + 
   2*s^4*(36*t^8 + 60*t^7*u + 39*t^6*u^2 - 13*t^5*u^3 - 41*t^4*u^4 - 
     13*t^3*u^5 + 6*t^2*u^6 + 4*t*u^7 + u^8))*H[2, 0, y] + 
 18*s^2*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^6*
  (s^3*(t + u) + t*u*(t^2 + u^2) + s*(t^3 + u^3))*H[0, z]*H[2, 0, y] - 
 36*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*H[1, z]*
  H[2, 0, y] + 12*s^2*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^2*
  (3*(t + u)^4*(t^2 + t*u + u^2)^2 + 6*s*(t + u)^3*(t^4 + u^4) + 
   9*s^2*(t + u)^2*(t^4 + t^3*u + 2*t^2*u^2 + t*u^3 + u^4) + 
   3*s^4*(t^4 + 2*t^3*u + 4*t^2*u^2 + 2*t*u^3 + u^4) + 
   2*s^3*(3*t^5 + 5*t^4*u + 8*t^3*u^2 + 8*t^2*u^3 + 5*t*u^4 + 3*u^5))*
  H[2, 2, y] - 36*s^3*t^3*(s + t)^6*(s^2 + t^2)*u^2*(s + u)^6*(t + u)^6*
  H[0, z]*H[2, 2, y] + 18*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*
  (s^2 + t^2 - t*u + u^2)*H[1, z]*H[2, 3, y] - 
 18*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*(s^2 + t^2 - t*u + u^2)*H[1, z]*
  H[3, 0, y] - 18*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*
  (s^2 + t^2 - t*u + u^2)*H[0, z]*H[3, 2, y] + 
 36*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*(s^2 + t^2 - t*u + u^2)*H[1, z]*
  H[3, 2, y] - 36*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*
  H[0, 0, 1, z] + 36*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*
  H[0, 0, 2, y] - 18*s^2*t^2*(s + t)^7*u^3*(s + u)^6*(t + u)^6*
  (s^2 - s*t + t^2 + u^2)*H[0, 1, 0, y] - 18*s^2*t^2*(s + t)^7*u^3*(s + u)^6*
  (t + u)^6*(s^2 - s*t + t^2 + u^2)*H[0, 1, 0, z] + 
 36*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*H[0, 1, 1, z] + 
 36*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*H[0, 2, 0, y] - 
 36*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*H[0, 2, 2, y] - 
 18*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*(s^2 + t^2 - t*u + u^2)*
  H[0, 3, 2, y] - 36*s^2*t^2*(s + t)^7*u^3*(s + u)^6*(t + u)^6*
  (s^2 - s*t + t^2 + u^2)*H[1, 0, 0, y] - 36*s^2*t^3*(s + t)^6*u^3*(s + u)^6*
  (t + u)^6*(t^2 + u^2)*H[1, 0, 0, z] + 18*s^2*t^2*(s + t)^7*u^3*(s + u)^6*
  (t + u)^6*(s^2 - s*t + t^2 + u^2)*H[1, 0, 1, z] + 
 18*s^2*t^2*(s + t)^7*u^3*(s + u)^6*(t + u)^6*(s^2 - s*t + t^2 + u^2)*
  H[1, 0, 2, y] + 36*s^2*t^3*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(t^2 + u^2)*
  H[1, 1, 0, z] + 18*s^2*t^2*(s + t)^7*u^3*(s + u)^6*(t + u)^6*
  (s^2 - s*t + t^2 + u^2)*H[1, 2, 0, y] + 36*s^3*t^2*(s + t)^6*u^3*(s + u)^6*
  (t + u)^6*(s^2 + u^2)*H[2, 0, 0, y] - 36*s^3*t^2*(s + t)^6*u^3*(s + u)^6*
  (t + u)^6*(s^2 + u^2)*H[2, 0, 2, y] + 18*s^2*t^2*(s + t)^7*u^3*(s + u)^6*
  (t + u)^6*(s^2 - s*t + t^2 + u^2)*H[2, 1, 0, y] - 
 36*s^3*t^2*(s + t)^6*u^3*(s + u)^6*(t + u)^6*(s^2 + u^2)*H[2, 2, 0, y] + 
 18*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*(s^2 + t^2 - t*u + u^2)*
  H[2, 3, 2, y] - 18*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*
  (s^2 + t^2 - t*u + u^2)*H[3, 0, 2, y] - 18*s^3*t^2*(s + t)^6*u^2*(s + u)^6*
  (t + u)^7*(s^2 + t^2 - t*u + u^2)*H[3, 2, 0, y] + 
 36*s^3*t^2*(s + t)^6*u^2*(s + u)^6*(t + u)^7*(s^2 + t^2 - t*u + u^2)*
  H[3, 2, 2, y])/(27*s^3*t^3*u^3*(s+t)^6*(t+u)^6*(s+u)^6)

